Holographic Wilsonian RG of Yang-Mills theory in AdS

In this work, we extend the equilibrium-evolution duality between stochastic quantization and Wilsonian renormalization to non-abelian gauge theories in anti-de Sitter space, for which the radial coordinate of AdS plays the role of the stochastic time. We show, to all orders in the fields for bulk theories without explicit radial dependence, that the Langevin distribution at time $t$ is the product of the ultraviolet and infrared radial wavefunctions at the cutoff $\epsilon=t$. We therefore identify this Langevin process as the ground-state (Doob) transform of the radial evolution. By explicit calculation, we also extend the existing dictionary in the stochastic-renormalization duality: the radial component of the bulk field is Zwanziger's stochastic gauge-fixing function; radial gauge is Parisi-Wu quantization; and the bulk gauge $A_z=\alpha^{-1}\partial_iA_i$ is Zwanziger's gauge. We also obtain the expressions for the triple-trace and quadruple-trace couplings of the holographic Wilsonian action at finite cutoff in closed form; in the infrared, they reduce to the known gluon correlators and, at the total-energy pole, to flat-space Yang-Mills amplitudes as expected. Although our explicit results are provided at tree-level and derived in AdS$_4$, we also comment on the de Sitter counterpart of these statements and on the loop corrections.

==> ancillary.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Holographic Wilsonian RG of Yang-Mills theory in AdS*)


(* ::Subtitle:: *)
(*Ancillary Wolfram Language file: derivations and checks of the formulae of the paper*)


(* ::Text:: *)
(*HOW TO RUN.   From a terminal:   wolfram -script StochasticYM_AdS4_ancillary.wl   (or wolframscript -file ...). In the notebook interface: open the file and choose "Run Package" (or evaluate all cells). Every check prints one line,*)
(*      PASS/FAIL  [section.number]  (equation numbers)  what is checked  | residual | remark,*)
(*and the last line is a summary. The complete run takes a few minutes on a laptop; nothing is read from or written to disk. The sections are independent of each other once Section 0 has been evaluated.*)
(**)
(*HOW THE CHECKS ARE DONE.   Unless stated otherwise all arithmetic is EXACT: momenta, polarizations, colour vectors, cutoffs and gauge parameters are rational numbers (with rational norms where norms enter), all radial integrals are sums of monomials times exponentials and are integrated in closed form (function tInt below), and two exact expressions are compared by evaluating each of them to 60 significant digits; a check passes if the relative difference is below 10^-40. Symbolic identities are checked with Simplify. "Control" checks are relations that must FAIL when a term is dropped or a sign is flipped; they pass when the violation is of order one.*)
(**)
(*CONVENTIONS (those of the paper).   Bulk: Euclidean AdS4 in the Poincare patch, Weyl-rescaled to the flat half-space z>0; S = Integrate[(1/4) F^a_{mu nu} F^a_{mu nu}], F = dA - dA + g f A A; radial gauge A_z=0 unless stated. Boundary momentum space, k = |k|. Slab 0<z<eps with Dirichlet condition at z=0 and the field pinned at z=eps. S_B = Sum D^(n) phi^n is the on-shell action of the slab (Psi_UV = Exp[-S_B]); S_E = 2 S_IR = Sum G^(n) phi^n is twice the on-shell action of the region z>eps; -Log P = Sum P^(n) phi^n for the Langevin process  d_t phi = -(1/2) dS_E/dphi + eta,  <eta eta> = delta. The relation checked throughout is  D^(n)(eps=t) = P^(n)(t) - G^(n)/2  (eq. 2.15).*)
(**)
(*EQUATION NUMBERS refer to the version of the manuscript this file was prepared for. They are collected in the association eqn (keyed by the LaTeX labels of the source) in Section 0, so that a renumbering only requires editing that table. Note that they may not match what is shown in pdf: please check the source file and match \label{} keys with equations directly.*)
(**)
(*CONTENTS*)
(*   0. Set-up: reporting, exact integration, propagators and closed forms*)
(*   1. Scalar seeds: slab propagators, closed forms, limits and bridge identities*)
(*   2. Double-trace couplings and the free Langevin process (radial and Zwanziger gauge)*)
(*   3. Triple-trace couplings: the total-derivative identity*)
(*   4. Quadruple-trace couplings of the scalar seeds: Langevin diagrams and the exchange identity*)
(*   5. Gluon vertices, colour decomposition and purely longitudinal legs*)
(*   6. Zwanziger's gauge at cubic order*)
(*   7. Colour-ordered quadruple-trace flows: brute-force slab action versus closed forms*)
(*   8. Infrared limit and flat-space limit at the total-energy pole*)
(*   9. Gauge dependence: Coulomb term, zero mode and the infrared shift in Zwanziger's gauge*)
(*  10. The shift from the stationary Fokker-Planck equation*)


(* ::Section::Closed:: *)
(*0. Set-up*)


(* ::Subsection:: *)
(*0.1 Equation numbers of the paper*)


eqn = <|
  "eq: multitrace dictionary" -> "(2.15)", "eq: YM radial gauge" -> "(2.18)", "eq: gauge propagator" -> "(2.21)",
  "eq: scalar propagator" -> "(2.22)", "eq: K operator" -> "(3.1)", "eq: homomorphism" -> "(3.3)",
  "eq: YM interactions" -> "(3.4)", "eq: dressed exchange" -> "(3.7)", "eq: SE kernels" -> "(3.10)",
  "eq: longitudinal residue" -> "(3.11)", "eq: G4 longitudinal" -> "(3.12)", "eq: free langevin equation" -> "(4.1)",
  "eq: free stochastic" -> "(4.2)", "eq: D2" -> "(4.3)", "eq: K alpha" -> "(4.6)", "eq: D2 alpha" -> "(4.7)",
  "eq: D3 alpha" -> "(4.8)", "eq: P3 alpha" -> "(4.9)", "eq: UV propagators" -> "(5.1)", "eq: D3" -> "(5.2)",
  "eq: I3" -> "(5.3)", "eq: P3" -> "(5.4)", "eq: total derivative identity" -> "(5.5)", "eq: D4" -> "(5.6)",
  "eq: F" -> "(5.8)", "eq: P4 extraction" -> "(5.9)", "eq: P4" -> "(5.10)", "eq: I4" -> "(5.11)",
  "eq: F closed" -> "(5.12)", "eq: F0 power law" -> "(5.13)", "eq: colour ordered flows" -> "(5.15)",
  "eq: channel functions" -> "(5.16)", "eq: v12" -> "(5.17)", "eq: contact polynomials" -> "(5.18)",
  "eq: D4 IR" -> "(5.20)", "eq: Wronskian" -> "(5.21)", "eq: Coulomb zero mode radial" -> "(5.22)",
  "eq: Coulomb zero mode alpha" -> "(5.23)", "eq: D4 alpha IR" -> "(5.24)", "eq: Z alpha" -> "(5.25)",
  "eq: stationary FP" -> "(5.26)", "eq: FP Delta4" -> "(5.27)", "eq: DDM decomposition" -> "(A.1)",
  "eq: expansion of color dressed amplitude in KK basis" -> "(A.2)", "eq: bridge identity" -> "(A.5)",
  "eq: J" -> "(A.7)", "eq: J0" -> "(A.8)", "eq: Langevin diagrams" -> "(A.9)"|>;
eq[label_String] := Lookup[eqn, "eq: " <> label, "(?? " <> label <> ")"];


(* ::Subsection:: *)
(*0.2 Reporting*)


$HistoryLength = 0;
$MaxExtraPrecision = 4000;
cmpDigits = 60;        (* digits to which exact expressions are evaluated when they are compared *)
tolerance = 10^-40;    (* a check passes if the (relative) residual is below this *)
$npass = 0; $nfail = 0; $sec = "0"; $cnt = 0; $t0 = AbsoluteTime[];

beginSection[n_String, title_String] := ($sec = n; $cnt = 0;
   Print["\n=== ", n, ". ", title, "   [t = ", Round[AbsoluteTime[] - $t0], " s] ==="]);
num[x_] := Quiet[N[x, cmpDigits], {N::meprec}];
shownum[x_] := With[{v = Chop[N[num[x], 12], 10^-30]}, StringReplace[ToString[NumberForm[v, 12, ExponentFunction -> (Null &)], OutputForm, PageWidth -> Infinity], "\n" -> ""]];   (* for display only *)
fmt[r_] := Which[
   r === 0, "0 (exact)",
   ! NumericQ[r], "NON-NUMERIC: " <> ToString[Short[r, 1], InputForm],
   r == 0, "0 (< 10^-" <> ToString[Floor[Accuracy[r]]] <> ")",
   True, Module[{m, e}, {m, e} = MantissaExponent[N[r, 3]]; ToString[NumberForm[10. m, {3, 2}]] <> "e" <> ToString[e - 1]]];
record[ok_, label_String, res_String, note_String] := ($cnt++; If[ok, $npass++, $nfail++];
   Print[If[ok, "PASS", "FAIL"], "  [", $sec, ".", $cnt, "]  ", label, "  | residual ", res, If[note === "", "", "  | " <> note]]; ok);

(* expr must vanish: an exact 0 (e.g. after Simplify), or numerically below tol *)
checkZero[label_String, expr_, note_String : "", tol_ : tolerance] := Module[{r},
   r = If[expr === 0, 0, Quiet[N[Abs[expr], cmpDigits], {N::meprec}]];
   record[r === 0 || (NumericQ[r] && TrueQ[r < tol]), label, fmt[r], note]];
(* lhs == rhs: each side evaluated separately to cmpDigits digits; entrywise for arrays; relative to the largest entry *)
relres[a_, b_] := Module[{na = Flatten[{num[a]}], nb = Flatten[{num[b]}], sc},
   If[Length[na] =!= Length[nb] || ! VectorQ[Join[na, nb], NumericQ], Return[Indeterminate]];
   sc = Max[Abs[Join[na, nb]]]; If[sc == 0, 0, Max[Abs[na - nb]]/sc]];
checkEq[label_String, lhs_, rhs_, note_String : "", tol_ : tolerance] := Module[{r = If[lhs === rhs, 0, relres[lhs, rhs]]},
   record[r === 0 || (NumericQ[r] && TrueQ[r < tol]), label, fmt[r], note]];
(* control: the relation lhs == rhs must be VIOLATED at order one *)
checkViolated[label_String, lhs_, rhs_, note_String : ""] := Module[{r = relres[lhs, rhs]},
   record[NumericQ[r] && TrueQ[r > 10^-3], "CONTROL (must be violated): " <> label, fmt[r] <> " = size of the violation", note]];


(* ::Subsection:: *)
(*0.3 Exact integration of sums of (monomial) x (exponential)*)


(* ::Text:: *)
(*Every radial or stochastic-time integral in this file has an integrand of the form Sum_i c_i v^(n_i) Exp[a_i v + b_i], with a_i, b_i, c_i free of the integration variable v. tInt integrates such an expression term by term with the elementary primitive; this is exact and much faster than Integrate when the exponents are rationals with large denominators. The upper limit may be Infinity (all exponents must then decay).*)


tInt[e_, {v_, lo_, hi_}] := Module[{ee, terms},
   ee = Expand[Expand[TrigToExp[e]] /. Power[E, y_] :> Power[E, Expand[y]]];
   If[ee === 0, Return[0]];
   terms = If[Head[ee] === Plus, List @@ ee, {ee}];
   Total[tIntTerm[#, v, lo, hi] & /@ terms]];
tIntTerm[t_, v_, lo_, hi_] := Module[{fac, const, dep, x, a, x0, mono, n, prim},
   fac = If[Head[t] === Times, List @@ t, {t}];
   const = Times @@ Select[fac, FreeQ[#, v] &];              (* v-independent coefficient, of any form *)
   dep = Select[fac, ! FreeQ[#, v] &];                       (* must be v^n and/or Exp[a v + b] *)
   x = Expand[Total[Cases[dep, Power[E, y_] :> y]]];
   mono = Times @@ DeleteCases[dep, Power[E, _]];
   a = Coefficient[x, v, 1]; x0 = Expand[x - a v];
   n = Exponent[mono, v];
   If[! FreeQ[x0, v] || ! FreeQ[a, v] || ! IntegerQ[n] || n < 0 || mono =!= v^n,
     Print["tInt: term is not (constant) x (monomial) x (exponential linear in the integration variable): ", Short[t, 2]]; Abort[]];
   prim[u_] := If[a === 0, u^(n + 1)/(n + 1), Exp[a u] Sum[(-1)^j (n!/(n - j)!) If[n == j, 1, u^(n - j)]/a^(j + 1), {j, 0, n}]];
   If[hi === Infinity,
     If[! (NumericQ[a] && Re[a] < 0), Print["tInt: term does not decay at infinity, exponent rate = ", a]; Abort[]];
     -const Exp[x0] prim[lo],
     const Exp[x0] (prim[hi] - prim[lo])]];


(* ::Subsection:: *)
(*0.4 Propagators, seeds and the closed forms of the paper*)


(* ::Text:: *)
(*Slab 0<z<eps (paper: eq. 5.1) and half-space z>0 (eq. 2.22) propagators of a conformally coupled scalar, rescaled to the flat half-space. Functions ending in "lt" take the smaller radial argument first. Norm 0 (longitudinal gluon modes: Brownian motion / Brownian bridge) is treated exactly.*)


Sk[k_, z_, e_] := If[k === 0, z/e, Sinh[k z]/Sinh[k e]];                                         (* bulk-to-cutoff, S_k(z) *)
GUVlt[k_, zl_, zg_, e_] := If[k === 0, zl (e - zg)/e, Sinh[k zl] Sinh[k (e - zg)]/(k Sinh[k e])];   (* slab bulk-to-bulk, G^UV_k *)
Ghlt[k_, zl_, zg_] := If[k === 0, zl, (Exp[-k (zg - zl)] - Exp[-k (zg + zl)])/(2 k)];               (* half-space G_k = stochastic correlator *)
gk[k_, t_] := If[k === 0, t, (1 - Exp[-2 k t])/(2 k)];                                             (* equal-time variance g_k(t) = G_k(t,t) *)

(* seeds defined by their integrals *)
Idef[ks_List, e_] := tInt[Product[Sk[k, z, e], {k, ks}], {z, 0, e}];                               (* I_n(eps), eqs. 5.2, 5.7 *)
dbl[f_, h_, s_, e_] := tInt[                                                                       (* Int Int f(z) G^UV_s(z,w) h(w) over [0,eps]^2 *)
    f[z] (tInt[GUVlt[s, w, z, e] h[w], {w, 0, z}] + tInt[GUVlt[s, z, w, e] h[w], {w, z, e}]), {z, 0, e}];
Fdef[{k1_, k2_, k3_, k4_}, s_, e_] :=                                                              (* exchange seed F(eps), eq. 5.8 *)
   dbl[Function[x, Sk[k1, x, e] Sk[k2, x, e]], Function[x, Sk[k3, x, e] Sk[k4, x, e]], s, e];
Jdef[s_, a_, b_, e_] := dbl[Function[x, Cosh[a x]], Function[x, Cosh[b x]], s, e];                  (* J_s(a,b), eq. A.6 *)

(* closed forms, transcribed from the paper *)
I3cl[{k1_, k2_, k3_}, e_] :=                                                                       (* eq. 5.3 *)
   Sum[eta2 eta3 (Cosh[(k1 + eta2 k2 + eta3 k3) e] - 1)/(k1 + eta2 k2 + eta3 k3), {eta2, {1, -1}}, {eta3, {1, -1}}]/
    (4 Sinh[k1 e] Sinh[k2 e] Sinh[k3 e]);
I4cl[{k1_, k2_, k3_, k4_}, e_] :=                                                                  (* eq. 5.11 *)
   Sum[eta2 eta3 eta4 Sinh[(k1 + eta2 k2 + eta3 k3 + eta4 k4) e]/(k1 + eta2 k2 + eta3 k3 + eta4 k4),
      {eta2, {1, -1}}, {eta3, {1, -1}}, {eta4, {1, -1}}]/(8 Sinh[k1 e] Sinh[k2 e] Sinh[k3 e] Sinh[k4 e]);
Xcl[s_, a_, b_, e_] :=                                                                             (* eq. A.7, numerator *)
   s (Cosh[a e] + Cosh[b e] - Cosh[s e] - Cosh[a e] Cosh[b e] Cosh[s e])/Sinh[s e] +
    ((s^2 - b^2) a Sinh[a e] Cosh[b e] - (s^2 - a^2) b Cosh[a e] Sinh[b e])/(a^2 - b^2);
Jcl[s_, a_, b_, e_] := Xcl[s, a, b, e]/((s^2 - a^2) (s^2 - b^2));                                    (* eq. A.7 *)
J0cl[a_, b_, e_] := (1/(a^2 b^2)) ((Cosh[a e] + Cosh[b e] - 1 - Cosh[a e] Cosh[b e])/e +            (* eq. A.8 *)
      a b (a Cosh[a e] Sinh[b e] - b Sinh[a e] Cosh[b e])/(a^2 - b^2));
Fcl[{k1_, k2_, k3_, k4_}, s_, e_] :=                                                               (* eq. 5.12; s=0 gives F^(0) *)
   Sum[eta2 eta4 If[s === 0, J0cl[k1 + eta2 k2, k3 + eta4 k4, e], Jcl[s, k1 + eta2 k2, k3 + eta4 k4, e]], {eta2, {1, -1}}, {eta4, {1, -1}}]/
    (4 Sinh[k1 e] Sinh[k2 e] Sinh[k3 e] Sinh[k4 e]);
F0cl[ks_List, e_] := Fcl[ks, 0, e];
Wf[k1_, k2_, x_, e_] := ((k1 - k2) Sinh[(k1 + k2) x] - (k1 + k2) Sinh[(k1 - k2) x])/(2 Sinh[k1 e] Sinh[k2 e]);   (* W_12(z), eq. 5.21 *)

(* random positive rationals with prime denominators: generic values, no accidental degeneracies *)
rq[] := RandomInteger[{60, 330}]/RandomChoice[{97, 101, 103, 107, 109, 113, 127, 131}];



(* ::Subsection:: *)
(*0.5 Yang-Mills theory on plane-wave modes: vertices and the Lagrangian*)


(* ::Text:: *)
(*Two independent implementations are used. (a) Vertex functions V2, V3, V4: the multilinear coefficients of Integrate[(1/2) B.B] on plane waves, built from B^a_i = eps_ijk (d_j A^a_k + (g/2) f^{abc} A^b_j A^c_k); a "leg" is {momentum, polarization, colour vector}; the coupling is the symbol gYM. (b) lagModes: the full Lagrangian (1/4)F^2 = (1/2)F_zi^2 + (1/4)F_ij^2 evaluated mechanically on a sum of modes lam c^a u_i(z) Exp[I k.x], in radial gauge A_z = 0 or in Zwanziger's gauge A_z = alpha^-1 d_i A_i, with SU(2) colours; mlcoef extracts the coefficient of a product of distinct amplitudes (momentum-conserving delta function stripped). Nothing in (a) or (b) is taken from the formulae of the paper.*)


nrm[k_] := Sqrt[k . k];
PiL[k_] := Outer[Times, k, k]/(k . k);
PiT[k_] := IdentityMatrix[3] - PiL[k];
pairings = {{1, 2, 3, 4}, {1, 4, 2, 3}, {1, 3, 4, 2}};      (* s, t, u channels: (12)(34), (14)(23), (13)(42) *)

(* colour *)
fSU2 = Normal[LeviCivitaTensor[3]];
gellmann = {
   {{0, 1, 0}, {1, 0, 0}, {0, 0, 0}}, {{0, -I, 0}, {I, 0, 0}, {0, 0, 0}}, {{1, 0, 0}, {0, -1, 0}, {0, 0, 0}},
   {{0, 0, 1}, {0, 0, 0}, {1, 0, 0}}, {{0, 0, -I}, {0, 0, 0}, {I, 0, 0}}, {{0, 0, 0}, {0, 0, 1}, {0, 1, 0}},
   {{0, 0, 0}, {0, 0, -I}, {0, I, 0}}, {{1, 0, 0}, {0, 1, 0}, {0, 0, -2}}/Sqrt[3]};
Tsu3 = gellmann/2;                                   (* [T^a, T^b] = i f^{abc} T^c *)
fSU3 = Table[Simplify[-2 I Tr[(Tsu3[[a]] . Tsu3[[b]] - Tsu3[[b]] . Tsu3[[a]]) . Tsu3[[c]]]], {a, 8}, {b, 8}, {c, 8}];
fvec[f_, t1_, t2_] := t2 . (t1 . f);                 (* component c of f^{abc} t1^a t2^b *)
fcon[f_, t1_, t2_, t3_] := fvec[f, t1, t2] . t3;     (* f^{abc} t1^a t2^b t3^c *)
cDDM[f_][l1_, l2_, l3_, l4_] := fvec[f, l1[[3]], l2[[3]]] . fvec[f, l3[[3]], l4[[3]]];   (* f^{a1 a2 c} f^{c a3 a4} *)

(* (a) vertices from (1/2) B.B and, as a cross-check, from (1/4) F_ij F_ij *)
ctr[x_, y_] := Total[Flatten[x y]];
B1[{k_, e_, t_}] := Outer[Times, t, I Cross[k, e]];                                               (* linear part of B^a_i *)
B2[f_][{k1_, e1_, t1_}, {k2_, e2_, t2_}] := (gYM/2) Outer[Times, fvec[f, t1, t2], Cross[e1, e2]];   (* quadratic part *)
V2[f_][l1_, l2_] := ctr[B1[l1], B1[l2]];
V3[f_][l1_, l2_, l3_] := Module[{L = {l1, l2, l3}},
   Sum[With[{s = Mod[r, 3] + 1, u = Mod[r + 1, 3] + 1}, ctr[B1[L[[r]]], B2[f][L[[s]], L[[u]]] + B2[f][L[[u]], L[[s]]]]], {r, 3}]];
V4[f_][l1_, l2_, l3_, l4_] := Module[{L = {l1, l2, l3, l4}},
   (1/2) Sum[ctr[B2[f][L[[p[[1]]]], L[[p[[2]]]]], B2[f][L[[p[[3]]]], L[[p[[4]]]]]], {p, Permutations[Range[4]]}]];
F1[{k_, e_, t_}] := I Outer[Times, t, Outer[Times, k, e] - Outer[Times, e, k]];
F2[f_][{k1_, e1_, t1_}, {k2_, e2_, t2_}] := gYM Outer[Times, fvec[f, t1, t2], Outer[Times, e1, e2]];
V3F[f_][l1_, l2_, l3_] := Module[{L = {l1, l2, l3}},
   (1/2) Sum[With[{s = Mod[r, 3] + 1, u = Mod[r + 1, 3] + 1}, ctr[F1[L[[r]]], F2[f][L[[s]], L[[u]]] + F2[f][L[[u]], L[[s]]]]], {r, 3}]];
V4F[f_][l1_, l2_, l3_, l4_] := Module[{L = {l1, l2, l3, l4}},
   (1/4) Sum[ctr[F2[f][L[[p[[1]]]], L[[p[[2]]]]], F2[f][L[[p[[3]]]], L[[p[[4]]]]]], {p, Permutations[Range[4]]}]];
(* open-leg currents: J[[i,a]] = V3(la, lb, {q, unit_i, unit_a});  M_ij = Sum_a J_ab[i,a] J_cd[j,a] *)
Jmat[f_][la_, lb_, q_] := With[{dim = Length[f]}, Table[V3[f][la, lb, {q, UnitVector[3, i], UnitVector[dim, a]}], {i, 3}, {a, dim}]];
Mexch[f_][la_, lb_, lc_, ld_] := With[{q = la[[1]] + lb[[1]]}, Jmat[f][la, lb, -q] . Transpose[Jmat[f][lc, ld, q]]];

(* building blocks of the paper's colour-ordered formulae, eqs. (5.16)-(5.18), on legs {k, e, t} *)
v12[{k1_, e1_, _}, {k2_, e2_, _}] := (e1 . e2) (k1 - k2) + 2 (e1 . k2) e2 - 2 (e2 . k1) e1;
nperp[la_, lb_, lc_, ld_] := v12[la, lb] . PiT[la[[1]] + lb[[1]]] . v12[lc, ld];
npar[la_, lb_, lc_, ld_] := With[{q = la[[1]] + lb[[1]]},
   -(la[[2]] . lb[[2]]) (lc[[2]] . ld[[2]]) (la[[1]] . la[[1]] - lb[[1]] . lb[[1]]) (lc[[1]] . lc[[1]] - ld[[1]] . ld[[1]])/(q . q)];
C1234[l1_, l2_, l3_, l4_] := 2 (l1[[2]] . l3[[2]]) (l2[[2]] . l4[[2]]) - (l1[[2]] . l2[[2]]) (l3[[2]] . l4[[2]]) - (l1[[2]] . l4[[2]]) (l2[[2]] . l3[[2]]);

(* (b) mechanical Lagrangian on modes {amplitude, momentum, colour vector, profile u_i(z)}; SU(2) *)
xs = {x1, x2, x3};
modeField[{lam_, k_, c_, u_}] := lam Outer[Times, c, u] Exp[I k . xs];      (* A^a_i *)
fieldStrengths[A_, Az_, g_] := Module[{Fzi, Fij},
   Fzi = Table[D[A[[a, i]], z] - D[Az[[a]], xs[[i]]] + g Sum[fSU2[[a, b, c]] Az[[b]] A[[c, i]], {b, 3}, {c, 3}], {a, 3}, {i, 3}];
   Fij = Table[D[A[[a, j]], xs[[i]]] - D[A[[a, i]], xs[[j]]] + g Sum[fSU2[[a, b, c]] A[[b, i]] A[[c, j]], {b, 3}, {c, 3}], {a, 3}, {i, 3}, {j, 3}];
   {Fzi, Fij}];
lagYM[A_, Az_, g_] := Module[{Fzi, Fij}, {Fzi, Fij} = fieldStrengths[A, Az, g];
   1/2 Total[Flatten[Fzi]^2] + 1/4 Total[Flatten[Fij]^2]];
(* gauge = {"Rad"} (A_z = 0) or {"Zw", alpha} (A_z = alpha^-1 d_i A_i) *)
lagModes[modes_List, gauge_, g_] := Module[{A, Az},
   A = Total[modeField /@ modes];
   Az = If[gauge[[1]] === "Zw", Table[Sum[D[A[[a, i]], xs[[i]]], {i, 3}]/gauge[[2]], {a, 3}], {0, 0, 0}];
   lagYM[A, Az, g]];
mlcoef[L_, lams_List, allLams_List] := (Fold[D, L, lams] /. Thread[allLams -> 0]) /. Thread[xs -> 0];
f3[c1_, c2_, c3_] := Det[{c1, c2, c3}];           (* SU(2): f^{abc} c1^a c2^b c3^c *)

(* exact kinematics used in Sections 2, 6, 7, 9 and 10: rational momenta with rational norms, in generic orientation *)
cayley[{a_, b_, c_}] := Module[{S = {{0, -c, b}, {c, 0, -a}, {-b, a, 0}}}, (IdentityMatrix[3] - S) . Inverse[IdentityMatrix[3] + S]];
rot0 = cayley[{1/2, 1/3, -1/5}];                                              (* a rational rotation *)
kin3 = ((rot0 . #)/10) & /@ {{-15, -10, -6}, {3, -6, 6}, {12, 16, 0}};          (* k1+k2+k3 = 0; norms 19/10, 9/10, 2 *)
kin4 = ((rot0 . #)/10) & /@ {{-15, -10, -6}, {3, -6, 6}, {6, 4, -12}, {6, 12, 12}};   (* sum = 0; norms 19/10, 9/10, 7/5, 9/5; |k1+k2| = 2, |k1+k4| = 11/10, |k1+k3| = 21/10 *)
pol4 = {{1/2 + I/3, -2/5, 3/7 - I/4}, {-1/3, 2/7 + I/5, 1 - I/2}, {2, -1/3 + I, 1/5}, {I/2, 1, -3/4 + I/3}};   (* generic complex vectors *)
col4 = {{1, 1/2, -1/3}, {2/3, -1, 1/5}, {-1/2, 1/3, 1}, {1/4, 2, -1}};        (* SU(2) colour vectors *)
(* random exact kinematics for the vertex-level checks *)
rqs[] := RandomInteger[{-9, 9}]/RandomInteger[{2, 6}];
rv[n_] := Module[{v = Table[rqs[], {n}]}, While[v . v == 0, v = Table[rqs[], {n}]]; v];
mkLegs4[dim_] := Module[{k, e, t}, k = Table[rv[3], {3}]; AppendTo[k, -Total[k]];
   e = (PiT[#] . rv[3]) & /@ k; t = Table[rv[dim], {4}]; Transpose[{k, e, t}]];     (* four legs, sum k = 0, transverse polarizations *)


(* ::Subsection:: *)
(*0.6 Tree-level quartic on-shell action on transverse data (used in Sections 7, 9 and 10)*)


(* ::Text:: *)
(*Kinematic data: the four momenta kin4 (rational norms), transverse polarizations es4, SU(2) colour vectors col4, g = 1. quarticOnShell[gauge, domain] returns {contact, exchange} with*)
(*      D4 = (quartic vertex on the linear solutions) - Sum over the three pairings of Int Int J_ab(z) G(z,w) J_cd(w),*)
(*where J is the Euler-Lagrange derivative of the cubic Lagrangian with respect to the exchanged mode and G = PiT G_s + PiL G_kappa with s = |q|, kappa = 0 in radial gauge and kappa = |q|^2/alpha in Zwanziger's gauge (this form of the fluctuation operator is checked in Section 2). Everything is derived mechanically from (1/4)F^2. domain = {"slab", eps}: the slab 0<z<eps with the field pinned at z = eps (finite cutoff). domain = {"half"}: the limit eps -> Infinity, written in the variable y = eps - z > 0: profiles e^{-k y}, half-line Dirichlet propagators, and A_y = -A_z, i.e. Zwanziger's gauge with alpha -> -alpha; all integrals are then rational numbers.*)
(*On the slab the constants 1/Sinh[k eps] and 1/(kappa Sinh[kappa eps]) are carried as formal symbols nS[k], nG[kappa] and substituted at the end; this keeps the exact integrations fast.*)


kn4 = nrm /@ kin4;
es4 = Table[PiT[kin4[[r]]] . pol4[[r]], {r, 4}];                         (* transverse polarizations *)
legs4 = Transpose[{kin4, es4, col4}];
cS4 = Cross[col4[[1]], col4[[2]]] . Cross[col4[[3]], col4[[4]]];          (* f^{a1 a2 c} f^{c a3 a4} for SU(2) *)
c13244 = Cross[col4[[1]], col4[[3]]] . Cross[col4[[2]], col4[[4]]];       (* f^{a1 a3 c} f^{c a2 a4} *)

quarticOnShell[gauge_, dom_] := Module[{g = 1, slab = (dom[[1]] === "slab"), eps, zw = (gauge[[1]] === "Zw"), gaugeEff, lam = {l1, l2, l3, l4}, allL,
    prof, mode, chi = {ch1[z], ch2[z], ch3[z]}, ycol = {y1, y2, y3}, source, int1, GUVn, dblI, fin, contact, exch},
   eps = If[slab, dom[[2]], Infinity]; allL = Join[lam, {lx}];
   gaugeEff = If[zw && ! slab, {"Zw", -gauge[[2]]}, gauge];
   prof[r_] := If[slab, es4[[r]] Sinh[kn4[[r]] z] nS[kn4[[r]]], es4[[r]] Exp[-kn4[[r]] z]];
   mode[r_] := {lam[[r]], kin4[[r]], col4[[r]], prof[r]};
   source[T_] := Table[Table[Expand[D[D[T, ycol[[c]]], chi[[m]]] - D[D[D[T, ycol[[c]]], D[chi[[m]], z]], z]], {m, 3}], {c, 3}];
   int1[e_] := tInt[e, {z, 0, eps}];
   GUVn[kap_, zz_, ww_] := Which[! slab, Ghlt[kap, zz, ww], kap === 0, zz (eps - ww)/eps, True, Sinh[kap zz] Sinh[kap (eps - ww)] nG[kap]];   (* zz <= ww *)
   dblI[Fzw_, kap_] := tInt[tInt[Fzw GUVn[kap, w, z], {w, 0, z}] + tInt[Fzw GUVn[kap, z, w], {w, z, eps}], {z, 0, eps}];
   fin[x_] := x /. {nS[k_] :> 1/Sinh[k eps], nG[kap_] :> 1/(kap Sinh[kap eps])};
   contact = int1[mlcoef[lagModes[mode /@ Range[4], gaugeEff, g], lam, allL]];
   exch = Sum[Module[{a = p[[1]], b = p[[2]], c = p[[3]], d = p[[4]], q, s, kap, Tab, Tcd, Jab, Jcd},
      q = kin4[[a]] + kin4[[b]]; s = nrm[q]; kap = If[zw, q . q/gauge[[2]], 0];
      Tab = mlcoef[lagModes[{mode[a], mode[b], {lx, -q, ycol, chi}}, gaugeEff, g], {lam[[a]], lam[[b]], lx}, allL];
      Tcd = mlcoef[lagModes[{mode[c], mode[d], {lx, q, ycol, chi}}, gaugeEff, g], {lam[[c]], lam[[d]], lx}, allL];
      Jab = source[Tab]; Jcd = source[Tcd] /. z -> w;
      -(dblI[Sum[(PiT[q] . Jab[[col]]) . Jcd[[col]], {col, 3}], s] + dblI[Sum[(PiL[q] . Jab[[col]]) . Jcd[[col]], {col, 3}], kap])], {p, pairings}];
   fin[{contact, exch}]];

(* the paper's closed expressions on the same data (g = 1) *)
gamCh[p_, al_] := With[{q = kin4[[p[[1]]]] + kin4[[p[[2]]]]}, q . q/al];
eeCh[p_] := (es4[[p[[1]]]] . es4[[p[[2]]]]) (es4[[p[[3]]]] . es4[[p[[4]]]]);
qqCh[p_] := With[{q = kin4[[p[[1]]]] + kin4[[p[[2]]]]}, q . q];
WW[p_, e_] := tInt[Wf[kn4[[p[[1]]]], kn4[[p[[2]]]], z, e] Wf[kn4[[p[[3]]]], kn4[[p[[4]]]], z, e], {z, 0, e}];
W1[a_, b_, e_] := tInt[Wf[kn4[[a]], kn4[[b]], z, e], {z, 0, e}];
What[a_, b_, gam_, e_] := tInt[Exp[gam (z - e/2)] Wf[kn4[[a]], kn4[[b]], z, e], {z, 0, e}];
NparF0[e_][p_] := (npar @@ legs4[[p]]) F0cl[kn4[[p]], e];                                                       (* eq. (5.16): n^par F^(0) *)
NparRad[e_][p_] := -eeCh[p]/qqCh[p] (WW[p, e] - W1[p[[1]], p[[2]], e] W1[p[[3]], p[[4]], e]/e);                  (* eq. (5.22) *)
NparAl[al_, e_][p_] := With[{gam = gamCh[p, al]},                                                               (* eq. (5.23) *)
   -eeCh[p]/qqCh[p] (WW[p, e] - gam/Sinh[gam e] What[p[[1]], p[[2]], gam, e] What[p[[3]], p[[4]], gam, e])];
d4paper[Npar_, e_] := Module[{Nch, I4 = I4cl[kn4, e]},                                                           (* eq. (5.15), colour-dressed *)
   Nch = Table[(nperp @@ legs4[[p]]) Fcl[kn4[[p]], nrm[kin4[[p[[1]]]] + kin4[[p[[2]]]]], e] + Npar[p], {p, pairings}];
   cS4 (Nch[[1]] - Nch[[2]] + (C1234 @@ legs4) I4) + c13244 (Nch[[2]] - Nch[[3]] + (C1234 @@ legs4[[{1, 3, 2, 4}]]) I4)];
(* infrared values *)
chIR[p_] := With[{s = nrm[kin4[[p[[1]]]] + kin4[[p[[2]]]]], kab = kn4[[p[[1]]]] + kn4[[p[[2]]]], kcd = kn4[[p[[3]]]] + kn4[[p[[4]]]]},
   (nperp @@ legs4[[p]])/(Total[kn4] (kab + s) (kcd + s)) + (npar @@ legs4[[p]])/(Total[kn4] kab kcd)];
d4IR := Module[{ch = chIR /@ pairings},                                                                           (* eq. (5.20), colour-dressed *)
   cS4 (ch[[1]] - ch[[2]] + (C1234 @@ legs4)/Total[kn4]) + c13244 (ch[[2]] - ch[[3]] + (C1234 @@ legs4[[{1, 3, 2, 4}]])/Total[kn4])];
Zch[p_, al_] := With[{gam = gamCh[p, al]},                                                                       (* eq. (5.25) *)
   2 eeCh[p]/al (kn4[[p[[1]]]] - kn4[[p[[2]]]])/(kn4[[p[[1]]]] + kn4[[p[[2]]]] + gam) (kn4[[p[[3]]]] - kn4[[p[[4]]]])/(kn4[[p[[3]]]] + kn4[[p[[4]]]] + gam)];
shiftIR[al_] := Module[{Z = Zch[#, al] & /@ pairings}, cS4 (Z[[1]] - Z[[2]]) + c13244 (Z[[2]] - Z[[3]])];              (* eq. (5.24), colour-dressed *)


Print["Ancillary file of \"Stochastic quantization and holographic Wilsonian RG of Yang-Mills theory in AdS4\""];
Print["Wolfram Language ", $Version];


(* ::Section::Closed:: *)
(*1. Scalar seeds: slab propagators, closed forms, limits and bridge identities*)


(* ::Text:: *)
(*Paper: eqs. (2.22), (3.7), (5.1), (5.3), (5.7), (5.8), (5.11)-(5.13) and Appendix "Scalar seeds" (A.5)-(A.8). The defining integrals are evaluated exactly at random rational momenta and compared with the closed forms; the limits eps -> Infinity, eps -> 0 and s -> 0 are checked as well.*)


beginSection["1", "Scalar seeds: slab propagators, closed forms, limits and bridge identities"];
SeedRandom[20261110];


(* ::Subsection:: *)
(*1.1 Half-space seeds (infrared values)*)


Module[{a, b, k, z, w, i1, i2, res, as},
  as = a > 0 && b > 0 && k > 0;
  i1 = Integrate[Exp[-a z] ((Exp[-k (w - z)] - Exp[-k (z + w)])/(2 k)) Exp[-b w], {w, 0, Infinity}, {z, 0, w}, Assumptions -> as];
  i2 = Integrate[Exp[-a z] ((Exp[-k (z - w)] - Exp[-k (z + w)])/(2 k)) Exp[-b w], {z, 0, Infinity}, {w, 0, z}, Assumptions -> as];
  checkZero[eq["dressed exchange"] <> " scalar exchange seed: Int Int e^{-a z} G_k(z,w) e^{-b w} = 1/((a+k)(b+k)(a+b))",
    Simplify[i1 + i2 - 1/((a + k) (b + k) (a + b)), as], "symbolic; a=k_12, b=k_34, k=|k_1+k_2|"];
  i1 = Integrate[Exp[-a z] z Exp[-b w], {w, 0, Infinity}, {z, 0, w}, Assumptions -> as];
  i2 = Integrate[Exp[-a z] w Exp[-b w], {z, 0, Infinity}, {w, 0, z}, Assumptions -> as];
  checkZero[eq["scalar propagator"] <> " longitudinal seed: Int Int e^{-a z} min(z,w) e^{-b w} = 1/(a b (a+b))", Simplify[i1 + i2 - 1/(a b (a + b)), as], "symbolic"];
  res = Simplify[Limit[(Exp[-k (w - z)] - Exp[-k (z + w)])/(2 k), k -> 0] - z] + Simplify[Limit[(Exp[-k (z - w)] - Exp[-k (z + w)])/(2 k), k -> 0] - w];
  checkZero[eq["scalar propagator"] <> " G_0 = lim_{k->0} G_k = min(z,w)", res, "symbolic, both orderings"]];


(* ::Subsection:: *)
(*1.2 Contact seeds I_3 and I_4*)


Do[Module[{ks = {rq[], rq[], rq[]}, e = rq[]},
   checkEq[eq["I3"] <> " closed form of I_3 = Int_0^eps S_k1 S_k2 S_k3", I3cl[ks, e], Idef[ks, e],
     "k = " <> ToString[ks, InputForm] <> ", eps = " <> ToString[e, InputForm]]], {3}];
Do[Module[{ks = Table[rq[], {4}], e = rq[]},
   checkEq[eq["I4"] <> " closed form of I_4 = Int_0^eps S_k1 S_k2 S_k3 S_k4", I4cl[ks, e], Idef[ks, e],
     "k = " <> ToString[ks, InputForm] <> ", eps = " <> ToString[e, InputForm]]], {3}];


(* ::Subsection:: *)
(*1.3 Exchange seed F, the function J_s(a,b) and the longitudinal seed F^(0)*)


Do[Module[{s = rq[], a = rq[], b = rq[], e = rq[]},
   checkEq[eq["J"] <> " closed form of J_s(a,b) = Int Int cosh(a z) G^UV_s(z,w) cosh(b w)", Jcl[s, a, b, e], Jdef[s, a, b, e],
     "{s,a,b,eps} = " <> ToString[{s, a, b, e}, InputForm]]], {3}];
Do[Module[{ks = Table[rq[], {4}], s = rq[], e = rq[]},
   checkEq[eq["F closed"] <> " closed form of F = defining double integral " <> eq["F"], Fcl[ks, s, e], Fdef[ks, s, e],
     "k = " <> ToString[ks, InputForm] <> ", s = " <> ToString[s, InputForm] <> ", eps = " <> ToString[e, InputForm]]], {3}];
Module[{s, a, b, e, r},
  r = TimeConstrained[FullSimplify[Jcl[s, a, b, e] - Jcl[s, b, a, e]], 120, $TimedOut];
  If[r === $TimedOut, r = With[{v = {rq[], rq[], rq[], rq[]}}, Jcl[v[[1]], v[[2]], v[[3]], v[[4]]] - Jcl[v[[1]], v[[3]], v[[2]], v[[4]]]]];
  checkZero[eq["J"] <> " J_s(a,b) is symmetric in a <-> b", r, "symbolic"];
  checkZero[eq["J"] <> " J_s(a,b) is even in a", Simplify[Jcl[s, -a, b, e] - Jcl[s, a, b, e]], "symbolic"];
  checkZero[eq["J"] <> " J_s(a,b) is even in b", Simplify[Jcl[s, a, -b, e] - Jcl[s, a, b, e]], "symbolic"];
  checkZero[eq["J"] <> " J_s(a,b) is even in s", Simplify[Jcl[-s, a, b, e] - Jcl[s, a, b, e]], "symbolic; needed for the limit s -> 0"]];
Module[{s = rq[], a = rq[], b = rq[], e = rq[], del = 10^-45},
  checkEq[eq["J"] <> " apparent pole at a^2 = b^2 is removable", Jcl[s, a (1 + del), a, e], Jdef[s, a, a, e], "closed form at b = a(1+10^-45) against the exact integral at b = a"];
  checkEq[eq["J"] <> " apparent pole at s^2 = a^2 is removable", Jcl[a (1 + del), a, b, e], Jdef[a, a, b, e], "closed form at s = a(1+10^-45) against the exact integral at s = a"];
  checkEq[eq["J"] <> " apparent pole at s^2 = b^2 is removable", Jcl[b (1 + del), a, b, e], Jdef[b, a, b, e], "closed form at s = b(1+10^-45) against the exact integral at s = b"];
  checkEq[eq["J0"] <> " J_0(a,b) = lim_{s->0} J_s(a,b)", Jcl[del, a, b, e], J0cl[a, b, e], "s = 10^-45"];
  checkEq[eq["J0"] <> " J_0(a,b) = Int Int cosh(a z) G^UV_0(z,w) cosh(b w), G^UV_0 = z_<(eps-z_>)/eps", J0cl[a, b, e], Jdef[0, a, b, e], "Brownian bridge"]];
Module[{s, a, b, e, r},
  r = TimeConstrained[Simplify[Limit[Jcl[s, a, b, e], s -> 0] - J0cl[a, b, e]], 120, $TimedOut];
  If[r =!= $TimedOut, checkZero[eq["J0"] <> " J_0 = lim_{s->0} J_s", r, "symbolic limit"]]];
Do[Module[{ks = Table[rq[], {4}], e = rq[]},
   checkEq["F^(0) = F|_{s->0}: " <> eq["F closed"] <> " with " <> eq["J0"] <> " = double integral with the Brownian bridge", F0cl[ks, e], Fdef[ks, 0, e], "k = " <> ToString[ks, InputForm]];
   checkEq["F^(0) = lim_{s->0} of " <> eq["F closed"], Fcl[ks, 10^-45, e], F0cl[ks, e], "s = 10^-45"]], {2}];


(* ::Subsection:: *)
(*1.4 Infrared (eps -> Infinity) and ultraviolet (eps -> 0) behaviour*)


Module[{ks = Table[rq[], {4}], s = rq[], k12, k34, k1234, lead},
  k12 = ks[[1]] + ks[[2]]; k34 = ks[[3]] + ks[[4]]; k1234 = Total[ks];
  checkZero["I_3 -> 1/k_123 as eps -> Infinity, exponentially fast (text below " <> eq["I3"] <> ")", I3cl[ks[[1 ;; 3]], 150] - 1/Total[ks[[1 ;; 3]]],
    "eps = 150; remainder at eps = 300: " <> fmt[Abs[N[I3cl[ks[[1 ;; 3]], 300] - 1/Total[ks[[1 ;; 3]]], 3]]]];
  checkZero["I_4 -> 1/k_1234 as eps -> Infinity, exponentially fast", I4cl[ks, 150] - 1/k1234, "eps = 150; remainder at eps = 300: " <> fmt[Abs[N[I4cl[ks, 300] - 1/k1234, 3]]]];
  checkZero["F -> 1/(k_1234 k_{12 s} k_{34 s}) as eps -> Infinity, exponentially fast", Fcl[ks, s, 150] - 1/(k1234 (k12 + s) (k34 + s)),
    "eps = 150; remainder at eps = 300: " <> fmt[Abs[N[Fcl[ks, s, 300] - 1/(k1234 (k12 + s) (k34 + s)), 3]]]];
  lead[e_] := 1/(k1234 k12 k34) - 1/(e k12^2 k34^2);
  checkZero[eq["F0 power law"] <> " F^(0) = 1/(k_1234 k_12 k_34) - 1/(eps k_12^2 k_34^2) + (exponentially small)", F0cl[ks, 100] - lead[100],
    "eps = 100; remainder at eps = 200: " <> fmt[Abs[N[F0cl[ks, 200] - lead[200], 3]]] <> ", i.e. no further powers of 1/eps"];
  checkZero[eq["F0 power law"] <> " coefficient of 1/eps is -1/(k_12^2 k_34^2)", 400 (F0cl[ks, 400] - 1/(k1234 k12 k34)) + 1/(k12^2 k34^2), "from eps = 400"]];
(* small eps: series of the defining integrals with symbolic momenta, u = z/eps *)
Module[{k1, k2, k3, k4, s, e, x, y, sk, gl, ser, i4ser, fser, f0ser, vals = {k1 -> 1, k2 -> 2, k3 -> 3, k4 -> 5, s -> 7}},
  sk[k_, u_] := Sinh[k e u]/Sinh[k e];
  gl[ul_, ug_] := Sinh[s e ul] Sinh[s e (1 - ug)]/(s e Sinh[s e]);          (* G^UV_s/eps for ul < ug *)
  ser = Normal@Series[sk[k1, x] sk[k2, x] sk[k3, x] sk[k4, x], {e, 0, 3}];
  i4ser = Expand[e Integrate[ser, {x, 0, 1}]];
  checkZero["small eps: I_4 = eps/5 + O(eps^3)  (text below " <> eq["F0 power law"] <> ")", Simplify[Coefficient[i4ser, e, 1] - 1/5] + Abs[Coefficient[i4ser, e, 2] /. vals],
    "series of the defining integral, symbolic momenta"];
  ser = Normal@Series[sk[k1, x] sk[k2, x] gl[y, x] sk[k3, y] sk[k4, y], {e, 0, 3}];
  fser = Integrate[Integrate[ser, {y, 0, x}], {x, 0, 1}];
  ser = Normal@Series[sk[k1, x] sk[k2, x] gl[x, y] sk[k3, y] sk[k4, y], {e, 0, 3}];
  fser = Expand[e^3 (fser + Integrate[Integrate[ser, {y, x, 1}], {x, 0, 1}])];
  checkZero["small eps: F = eps^3/112 + O(eps^5)", Simplify[Coefficient[fser, e, 3] - 1/112] + Abs[Coefficient[fser, e, 4] /. vals], "series of the defining integral, symbolic momenta"];
  f0ser = Simplify[fser /. s -> 0];
  checkZero["small eps: F^(0) = eps^3/112 + O(eps^5)", Simplify[Coefficient[f0ser, e, 3] - 1/112] + Abs[Coefficient[f0ser, e, 4] /. vals], "series of the defining integral"];
  (* the closed forms reproduce these series: the remainder at eps = 10^-8 is of the next order *)
  Module[{ks = Table[rq[], {4}], sv = rq[], e1 = 10^-11, rl},
    rl = {k1 -> ks[[1]], k2 -> ks[[2]], k3 -> ks[[3]], k4 -> ks[[4]], s -> sv, e -> e1};
    checkZero["small eps: closed form " <> eq["I4"] <> " agrees with the series through O(eps^3)", (I4cl[ks, e1] - (i4ser /. rl))/e1, "eps = 10^-11, remainder O(eps^4); I_4/eps - 1/5 = " <> fmt[Abs[N[I4cl[ks, e1]/e1 - 1/5, 3]]]];
    checkZero["small eps: closed form " <> eq["F closed"] <> " agrees with the series through O(eps^5)", (Fcl[ks, sv, e1] - (fser /. rl))/e1^3, "eps = 10^-11, remainder O(eps^4); F/eps^3 - 1/112 = " <> fmt[Abs[N[Fcl[ks, sv, e1]/e1^3 - 1/112, 3]]]];
    checkZero["small eps: closed form of F^(0) agrees with the series through O(eps^5)", (F0cl[ks, e1] - (f0ser /. rl))/e1^3, "eps = 10^-11"]]];


(* ::Subsection:: *)
(*1.5 Bridge identity (A.5) and its Brownian-bridge limit*)


Module[{k, z, w, e, glt, ggt},
  glt = Sinh[k z] Sinh[k (e - w)]/(k Sinh[k e]);   (* z < w *)
  ggt = Sinh[k w] Sinh[k (e - z)]/(k Sinh[k e]);   (* z > w *)
  checkZero[eq["bridge identity"] <> " (d_z+k)(d_w+k) G^UV_k = -k e^{k(z+w-eps)}/sinh(k eps) for z < w",
    Simplify[TrigToExp[D[D[glt, z], w] + k D[glt, z] + k D[glt, w] + k^2 glt + k Exp[k (z + w - e)]/Sinh[k e]]], "symbolic"];
  checkZero[eq["bridge identity"] <> " same for z > w",
    Simplify[TrigToExp[D[D[ggt, z], w] + k D[ggt, z] + k D[ggt, w] + k^2 ggt + k Exp[k (z + w - e)]/Sinh[k e]]], "symbolic"];
  checkZero[eq["bridge identity"] <> " coefficient of delta(z-w) is +1", Simplify[TrigToExp[(D[ggt, w] /. z -> w) - (D[glt, w] /. z -> w)]] - 1, "jump of d_w G^UV_k across z = w; symbolic"];
  checkZero[eq["UV propagators"] <> " G^UV_k is the Dirichlet Green function of -d_z^2 + k^2 on the slab",
    Simplify[TrigToExp[-D[glt, {z, 2}] + k^2 glt]] + Simplify[TrigToExp[-D[ggt, {z, 2}] + k^2 ggt]] + (glt /. z -> 0) + (ggt /. z -> e), "symbolic"]];
Do[Module[{k = rq[], e = rq[], f, h, fz, hw},
   (* distributional form: Int Int [(k - d_z) f] G^UV_k [(k - d_w) h] = Int f h - (k/sinh k eps) Int f e^{k z} Int h e^{k(w - eps)} *)
   f = Function[x, 1 + x - 2 x^3 + Cos[3 x/2]]; h = Function[x, 2 - x^2 + Exp[x/3]];
   fz = Function[x, Evaluate[k f[x] - D[f[x], x]]]; hw = Function[x, Evaluate[k h[x] - D[h[x], x]]];
   checkEq[eq["bridge identity"] <> " integrated against smooth test functions", dbl[fz, hw, k, e],
     tInt[f[z] h[z], {z, 0, e}] - (k/Sinh[k e]) tInt[f[z] Exp[k z], {z, 0, e}] tInt[h[w] Exp[k (w - e)], {w, 0, e}],
     "k = " <> ToString[k, InputForm] <> ", eps = " <> ToString[e, InputForm]];
   fz = Function[x, Evaluate[-D[f[x], x]]]; hw = Function[x, Evaluate[-D[h[x], x]]];
   checkEq["k -> 0 of " <> eq["bridge identity"] <> ": d_z d_w G^UV_0 = delta(z-w) - 1/eps (Brownian bridge)", dbl[fz, hw, 0, e],
     tInt[f[z] h[z], {z, 0, e}] - (1/e) tInt[f[z], {z, 0, e}] tInt[h[w], {w, 0, e}], "integrated against the same test functions"]], {2}];


(* ::Section::Closed:: *)
(*2. Double-trace couplings and the free Langevin process*)


(* ::Text:: *)
(*Paper: Section "The gauge sector", eqs. (4.1)-(4.3) (radial gauge = Parisi-Wu) and (4.6)-(4.7) (Zwanziger's gauge). First the scalar content, symbolically; then the full matrix statements for gluons, where the slab action is obtained mechanically from (1/4)F^2 and the response function and covariance from the Langevin equation itself (matrix exponentials; the dressing operator K is not used on that side).*)


beginSection["2", "Double-trace couplings and the free Langevin process"];


(* ::Subsection:: *)
(*2.1 Scalar content (symbolic)*)


Module[{k, e, z, t, gam, phi, act, A},
  phi = Sinh[k z]/Sinh[k e];
  act = Simplify[Integrate[1/2 D[phi, z]^2 + 1/2 k^2 phi^2, {z, 0, e}, Assumptions -> k > 0 && e > 0]];
  checkZero[eq["D2"] <> " transverse mode: on-shell slab action = (1/2) k coth(k eps)", Simplify[TrigToExp[act - 1/2 k Coth[k e]]], "symbolic"];
  checkZero[eq["D2"] <> " transverse: D2 = P2 - G2/2 with P2 = k/(1-e^{-2kt}), G2 = k", Simplify[TrigToExp[1/2 k Coth[k e] - (k/(1 - Exp[-2 k e]) - k/2)]], "symbolic"];
  checkZero["P2 = (1/2) <AA>^-1 with <AA> = G_k(t,t) = (1-e^{-2kt})/(2k)", Simplify[1/(2 gk[k, e]) - k/(1 - Exp[-2 k e])], "symbolic"];
  checkZero[eq["D2"] <> " longitudinal mode: lim_{k->0} (1/2) k coth(k eps) = 1/(2 eps)", Limit[1/2 k Coth[k e], k -> 0] - 1/(2 e), "symbolic"];
  checkZero[eq["D2"] <> " longitudinal: P2 -> 1/(2t) (Brownian motion), G2 = 0", Limit[k/(1 - Exp[-2 k e]), k -> 0] - 1/(2 e), "symbolic"];
  (* Zwanziger gauge, longitudinal mode: Lagrangian (1/2)|(d_z + gamma) A|^2, gamma = k^2/alpha *)
  A = Sinh[gam z]/Sinh[gam e];
  act = Simplify[Integrate[1/2 (D[A, z] + gam A)^2, {z, 0, e}, Assumptions -> gam > 0 && e > 0]];
  checkZero[eq["D2 alpha"] <> " longitudinal mode: slab action of (1/2)|(d_z+gamma)A|^2 = (1/2) gamma coth(gamma eps) + gamma/2", Simplify[TrigToExp[act - (1/2 gam Coth[gam e] + gam/2)]], "symbolic; gamma = k^2/alpha"];
  checkZero[eq["D2 alpha"] <> " longitudinal: D2 = P2 - G2/2 with P2 = gamma/(1-e^{-2 gamma t}), G2 = 0", Simplify[TrigToExp[(1/2 gam Coth[gam e] + gam/2) - gam/(1 - Exp[-2 gam e])]], "symbolic"];
  checkZero[eq["D2 alpha"] <> " infrared value of the longitudinal coupling = k^2/alpha", Simplify[Limit[gam/(1 - Exp[-2 gam e]), e -> Infinity, Assumptions -> gam > 0] - gam], "symbolic"];
  checkZero[eq["D2 alpha"] <> " ultraviolet behaviour 1/(2 eps) + gamma/2 + O(eps)", Simplify[Limit[1/2 gam Coth[gam e] + gam/2 - 1/(2 e), e -> 0, Assumptions -> gam > 0, Direction -> "FromAbove"] - gam/2], "symbolic"]];


(* ::Subsection:: *)
(*2.2 Gluons: matrix statements in radial gauge and in Zwanziger's gauge, derived mechanically*)


Do[Module[{eps = 3/4, t = 3/4, g = 1, kvec, kn, e1, e2, c1, c2, gam, tag, cothf, p2f, Kop, uZ, L2, D2mech, D2print, hs, weak, a1, a2,
    quadForm, quadRef, uIR, G2mech, G2print, driftMech, Om, R, CovMat, Cov, P2mech, P2print, wv},
   kvec = rot0 . {5, 12, 0}/10; kn = nrm[kvec];                   (* |k| = 13/10 exactly *)
   e1 = pol4[[1]]; e2 = pol4[[2]]; c1 = col4[[1]]; c2 = col4[[2]];
   {gam, tag} = If[gauge[[1]] === "Zw", {kn^2/gauge[[2]], "Zwanziger gauge, alpha = " <> ToString[gauge[[2]], InputForm]}, {0, "radial gauge"}];
   cothf[kap_] := If[kap === 0, 1/eps, kap Coth[kap eps]];
   p2f[kap_] := If[kap === 0, 1/(2 t), kap/(1 - Exp[-2 kap t])];
   Kop[W_] := PiT[kvec] W[kn] + PiL[kvec] W[gam];                 (* K_k[W] of eq. (3.1) for gam = 0, K^(alpha)_k[W] of eq. (4.6) otherwise *)
   uZ[e_] := PiT[kvec] . e Sk[kn, z, eps] + PiL[kvec] . e Sk[gam, z, eps];    (* candidate linear solution K[S_k] e *)

   (* bulk: bilinear on-shell action of the slab, mechanically from (1/4)F^2 *)
   L2 = mlcoef[lagModes[{{l1, kvec, c1, uZ[e1]}, {l2, -kvec, c2, uZ[e2]}}, gauge, g], {l1, l2}, {l1, l2}];
   D2mech = tInt[L2, {z, 0, eps}]/(c1 . c2);                      (* = e1.(2 D2).e2 *)
   D2print = 1/2 Kop[cothf] + gam/2 PiL[kvec];                    (* eq. (4.3) for gam = 0, eq. (4.7) otherwise *)
   checkEq[If[gam === 0, eq["D2"], eq["D2 alpha"]] <> " D2: slab on-shell action from (1/4)F^2 = printed double-trace kernel", D2mech, 2 e1 . D2print . e2, tag];
   hs = {z (eps - z), z^2 (eps - z), z (eps - z)^3};
   weak = Max[Table[Abs[num[tInt[mlcoef[lagModes[{{l1, kvec, c1, uZ[e1]}, {l2, -kvec, c2, h wv}}, gauge, g], {l1, l2}, {l1, l2}], {z, 0, eps}]]],
      {h, hs}, {wv, {{1, 2, -1}, {I, 1/3, 2}, kvec}}]];
   checkZero[If[gam === 0, eq["K operator"], eq["K alpha"]] <> " the profiles K[S_k] eps solve the linearized field equations (weak form, 9 test functions)", weak, tag];
   a1 = z (eps - z) {1, 2 + I, -1/2}; a2 = z^2 (eps - z) {1/3, -1, 2 - I};
   quadForm = tInt[mlcoef[lagModes[{{l1, kvec, c1, a1}, {l2, -kvec, c2, a2}}, gauge, g], {l1, l2}, {l1, l2}], {z, 0, eps}]/(c1 . c2);
   quadRef = tInt[D[PiT[kvec] . a1, z] . D[PiT[kvec] . a2, z] + kn^2 (PiT[kvec] . a1) . (PiT[kvec] . a2) +
       D[PiL[kvec] . a1, z] . D[PiL[kvec] . a2, z] + gam^2 (PiL[kvec] . a1) . (PiL[kvec] . a2), {z, 0, eps}];
   checkEq[If[gam === 0, eq["gauge propagator"], eq["K alpha"]] <> " fluctuation operator = PiT(-d_z^2+k^2) + PiL(-d_z^2+gamma^2), so the slab propagator is K[G^UV]", quadForm, quadRef, tag];

   (* Langevin side *)
   uIR[e_] := PiT[kvec] . e Exp[-kn z] + PiL[kvec] . e;           (* regular radial-gauge solution on the half-space *)
   G2mech = Table[tInt[mlcoef[lagModes[{{l1, kvec, c1, uIR[UnitVector[3, i]]}, {l2, -kvec, c2, uIR[UnitVector[3, j]]}}, {"Rad"}, g], {l1, l2}, {l1, l2}], {z, 0, Infinity}]/(c1 . c2), {i, 3}, {j, 3}];
   G2print = kn PiT[kvec];
   checkEq[eq["SE kernels"] <> " G2 = Omega_k = k PiT: second derivative of S_E = 2 S_IR from the Lagrangian", G2mech, G2print, tag];
   driftMech = Table[-(G2mech . UnitVector[3, j])[[i]] + If[gauge[[1]] === "Zw",
        (D[Sum[D[UnitVector[3, j][[m]] Exp[I kvec . xs], xs[[m]]], {m, 3}]/gauge[[2]], xs[[i]]] /. Thread[xs -> 0]), 0], {i, 3}, {j, 3}];
   Om = kn PiT[kvec] + gam PiL[kvec];
   checkEq[If[gam === 0, eq["free langevin equation"], "Sec. IV D"] <> " linear drift -(1/2) dS_E/dA + d_i v = -(k PiT + gamma PiL) A", driftMech, -Om, tag];
   R[tau_] := MatrixExp[-Om tau];
   checkEq[If[gam === 0, eq["free stochastic"], eq["K alpha"]] <> " response function exp(-Omega tau) = K[e^{-k tau}]", R[2/5], Kop[Exp[-# 2/5] &], tag];
   CovMat[s_, tq_] := Map[tInt[#, {sig, 0, s}] &, R[s - sig] . Transpose[R[tq - sig]], {2}];      (* s <= tq *)
   checkEq[If[gam === 0, eq["free stochastic"], eq["K alpha"]] <> " correlator <A(s)A(t)> = K[G_k(s,t)]", CovMat[1/3, t], Kop[Ghlt[#, 1/3, t] &], tag];
   Cov = CovMat[t, t];
   P2mech = Inverse[Cov]/2; P2print = Kop[p2f];
   checkEq[If[gam === 0, eq["D2"], eq["D2 alpha"]] <> " P2 = (1/2)<AA>^-1 from the Langevin equation = printed P2", P2mech, P2print, tag];
   checkEq[If[gam === 0, eq["D2"], eq["D2 alpha"]] <> " D2 = P2 - G2/2 (printed forms, as matrices)", D2print, P2print - G2print/2, tag];
   checkEq[If[gam === 0, eq["D2"], eq["D2 alpha"]] <> " D2 = P2 - G2/2 (independently derived D2, P2, G2)", D2mech, 2 e1 . (P2mech - G2mech/2) . e2, tag];
   If[gam =!= 0,
     checkEq["Sec. IV D: equilibrium weight at quadratic order is exp(-S_E - alpha^-1 Int (d.A)^2): P2(t->Infinity) = G2 + (k^2/alpha) PiL",
       Kop[#/(1 - Exp[-2 # 400]) &], G2print + gam PiL[kvec], tag <> "; t = 400", 10^-30];
     checkZero[eq["D2 alpha"] <> " longitudinal D2 -> 1/(2 eps) in the UV", 10^-12 (gam/2 Coth[gam 10^-12] + gam/2) - 1/2, tag <> "; eps = 10^-12", 10^-10];
     checkZero[eq["D2 alpha"] <> " longitudinal D2 - k^2/alpha = (k^2/alpha) e^{-2 gamma eps}(1+...): exponential approach in the IR", ((gam/2 Coth[gam 60] + gam/2) - gam) Exp[2 gam 60]/gam - 1, tag <> "; eps = 60", 10^-10]]],
  {gauge, {{"Rad"}, {"Zw", 1/3}, {"Zw", 2}, {"Zw", 7}}}];


(* ::Section::Closed:: *)
(*3. Triple-trace couplings: the total-derivative identity*)


(* ::Text:: *)
(*Paper: eqs. (5.2)-(5.5). The slab gives D3 = (lambda/3!) I_3(eps) for the scalar seed (bulk vertex lambda phi^3/3!, G3 = lambda/(3 k_123)). On the Langevin side first-order perturbation theory gives <phi phi phi>_c = -(1/2)(3! G3) Sum_r Int_0^t ds R_r(t-s) Prod_{r' != r} G_r'(s,t), so that P3 = -<phi phi phi>_c/(3! Prod g) = (G3/2) x [left-hand side of (5.5)]. The identity (5.5) therefore gives P3 = (lambda/3!)(I_3 + 1/k_123), eq. (5.4), and D3 = P3 - G3/2. (The three-point function is recomputed from the Langevin equation itself in Section 4.) The same identity with n legs is the contact identity used at quartic order.*)


beginSection["3", "Triple-trace couplings: the total-derivative identity"];
SeedRandom[20261112];

Module[{k, s, t},
  checkZero["ingredient of " <> eq["total derivative identity"] <> ": R_k(t-s)/g_k(t) = (d_s + k) S_k(s)", Simplify[TrigToExp[Exp[-k (t - s)]/gk[k, t] - (D[Sinh[k s]/Sinh[k t], s] + k Sinh[k s]/Sinh[k t])]], "symbolic"];
  checkZero["ingredient of " <> eq["total derivative identity"] <> ": G_k(s,t)/g_k(t) = S_k(s) for s <= t", Simplify[TrigToExp[Ghlt[k, s, t]/gk[k, t] - Sinh[k s]/Sinh[k t]]], "symbolic"]];
Do[Module[{ks = Table[rq[], {n}], t = rq[], lhs, lhsS, rhs, lam = 1, G3, P3, D3},
   lhs = Sum[tInt[Exp[-ks[[r]] (t - s)]/gk[ks[[r]], t] Product[Ghlt[ks[[j]], s, t]/gk[ks[[j]], t], {j, Complement[Range[n], {r}]}], {s, 0, t}], {r, n}];
   lhsS = Sum[tInt[Exp[-ks[[r]] (t - s)]/gk[ks[[r]], t] Product[Sk[ks[[j]], s, t], {j, Complement[Range[n], {r}]}], {s, 0, t}], {r, n}];
   rhs = 1 + Total[ks] Idef[ks, t];
   checkEq[eq["total derivative identity"] <> " Sum_r Int R_r/g_r Prod G_r'/g_r' = 1 + k_{1..n} I_n(t), n = " <> ToString[n], lhs, rhs, "t = " <> ToString[t, InputForm] <> ", k = " <> ToString[ks, InputForm]];
   checkEq[eq["total derivative identity"] <> " footnote form with S_k(s), n = " <> ToString[n], lhsS, rhs, ""];
   If[n == 3,
     checkEq[eq["total derivative identity"] <> " with the closed form " <> eq["I3"], lhs, 1 + Total[ks] I3cl[ks, t], ""];
     G3 = lam/(3 Total[ks]); P3 = (G3/2) lhs; D3 = (lam/6) Idef[ks, t];
     checkEq[eq["P3"] <> " P3 = (lambda/3!)(I_3(t) + 1/k_123) from first-order Langevin perturbation theory", P3, (lam/6) (Idef[ks, t] + 1/Total[ks]), "scalar seed"];
     checkEq[eq["multitrace dictionary"] <> " D3 = P3 - G3/2 with D3 = (lambda/3!) I_3, " <> eq["D3"], D3, P3 - G3/2, "scalar seed"]];
   If[n == 4, checkEq[eq["total derivative identity"] <> " four legs, with the closed form " <> eq["I4"], lhs, 1 + Total[ks] I4cl[ks, t], "contact identity used for " <> eq["P4"]]]],
  {n, {3, 4, 5}}];
(* radial Hamilton-Jacobi flow of the contact seeds (independent of the Langevin side) *)
Module[{ks = Table[rq[], {4}], e0 = rq[], e, cth},
  cth[k_, ee_] := k Coth[k ee];
  checkEq["radial Hamilton-Jacobi flow of D3: d_eps I_3 = 1 - (Sum_r k_r coth k_r eps) I_3", D[I3cl[ks[[1 ;; 3]], e], e] /. e -> e0,
    1 - Total[cth[#, e0] & /@ ks[[1 ;; 3]]] I3cl[ks[[1 ;; 3]], e0], "closed form " <> eq["I3"]];
  checkEq["radial Hamilton-Jacobi flow of the contact D4: d_eps I_4 = 1 - (Sum_r k_r coth k_r eps) I_4", D[I4cl[ks, e], e] /. e -> e0,
    1 - Total[cth[#, e0] & /@ ks] I4cl[ks, e0], "closed form " <> eq["I4"]]];


(* ::Section::Closed:: *)
(*4. Quadruple-trace couplings of the scalar seeds: Langevin diagrams and the exchange identity*)


(* ::Text:: *)
(*Paper: eqs. (5.6)-(5.10) and Appendix "Scalar seeds", eq. (A.9). The statement checked is the scalar exchange identity D4_s = P4_s - G4_s/2 at finite cutoff (and its contact analogue), for generic norms and in the limits kappa -> 0 (internal line longitudinal) and k_2 -> 0 (an external leg longitudinal).*)
(**)
(*Set-up (tree level, s-channel). Five modes (v1, v2, v3, v4, vy) with rates (k1, k2, k3, k4, kappa); vy is the exchanged mode and kappa = |k_1+k_2| is treated as an independent number. In the convention S = Sum_n G^(n) phi^n with symmetric kernels the coefficient of a monomial of n distinct modes is n! G^(n), so*)
(*      S_E = Sum_i rate_i v_i^2 + aL v1 v2 vy + aR vy v3 v4 + a4 v1 v2 v3 v4,   aL = 3! G3L, aR = 3! G3R, a4 = 4! G4_s,*)
(*      G3 = lambda/(3 k_123),   G4_s = -lambda^2/(12 k_1234 k_{12 kappa} k_{34 kappa}).*)
(*Langevin equation: d v_i/dt = -(1/2) dS_E/dv_i + eta_i, <eta_i(t) eta_j(t')> = delta_ij delta(t-t'), v(0) = 0.*)
(**)
(*The connected four-point function at order lambda^2 is computed from scratch in two independent ways and compared with the diagrams A, B, C of eq. (A.9):*)
(*   M1 ("iteration"): v = X + v^(1) + v^(2), with X the free Ornstein-Uhlenbeck solution and v^(1), v^(2) obtained by iterating the integral form of the Langevin equation; Gaussian averages by an explicit Wick routine. Nothing about the diagram structure or the prefactors is assumed.*)
(*   M2 ("moment hierarchy"): d<m>/dt = <L m> for monomials m, with L the Fokker-Planck generator, solved exactly order by order in the couplings (no unequal-time contractions).*)


beginSection["4", "Quadruple-trace couplings of the scalar seeds: Langevin diagrams and the exchange identity"];
SeedRandom[20261111];

(* ---- the model ---- *)
lvars = {v1, v2, v3, v4, vy};
lSint = aL v1 v2 vy + aR vy v3 v4 + a4 v1 v2 v3 v4;
ldrift[i_] := -1/2 D[lSint, lvars[[i]]];            (* nonlinear part of the drift -(1/2) dS_E/dv_i *)
lF2[i_] := ldrift[i] /. a4 -> 0;                     (* quadratic part (cubic couplings) *)
lF3[i_] := ldrift[i] /. {aL -> 0, aR -> 0};          (* cubic part (quartic coupling) *)

(* ---- M1: iteration of the Langevin equation + Wick contractions ---- *)
lat[expr_, tau_] := expr /. Thread[lvars -> Table[X[j, tau], {j, 5}]];
wickMono[{}] := 1;
wickMono[fs_List] := If[OddQ[Length[fs]], 0, Module[{f = First[fs], rest = Rest[fs]},
    Sum[If[rest[[m, 1]] === f[[1]], Gs[f[[1]], f[[2]], rest[[m, 2]]] wickMono[Delete[rest, m]], 0], {m, Length[rest]}]]];
wick[expr_] := Module[{ex = Expand[expr], xvars, tmp, rules, res = 0, facs},
   If[ex === 0, Return[0, Module]];
   xvars = Union[Cases[{ex}, _X, Infinity]];
   If[xvars === {}, Return[ex, Module]];
   tmp = Table[Unique["xx"], {Length[xvars]}];
   rules = CoefficientRules[ex /. Thread[xvars -> tmp], tmp];
   Do[facs = Flatten[Table[ConstantArray[xvars[[m]], rl[[1, m]]], {m, Length[xvars]}], 1];
     res += rl[[2]] wickMono[facs], {rl, rules}];
   res];
(* free covariance for a known ordering of the time arguments (ascending list) *)
gsRule[rates_List, order_List] := Gs[ii_, ta_, tb_] :> With[{pa = Position[order, ta][[1, 1]], pb = Position[order, tb][[1, 1]]},
    If[pa <= pb, Ghlt[rates[[ii]], ta, tb], Ghlt[rates[[ii]], tb, ta]]];
cLR[e_] := Coefficient[Coefficient[Expand[e], aL, 1], aR, 1] /. {aL -> 0, aR -> 0, a4 -> 0};
c4[e_] := Coefficient[Expand[e], a4, 1] /. {aL -> 0, aR -> 0, a4 -> 0};
cL[e_] := Coefficient[Expand[e], aL, 1] /. {aL -> 0, aR -> 0, a4 -> 0};
(* <v1 v2 v3 v4>(t) through second order: coefficient functions {nested (aL aR), square (aL aR), contact (a4)} *)
iterC4[rates_List, tv_, onlyContact_ : False] := Module[{ext = {1, 2, 3, 4}, nested = 0, square = 0, contact = 0, wk, others},
   Do[
     others = DeleteCases[ext, i];
     wk = c4[wick[lat[lF3[i], sig] Product[X[k, tv], {k, others}]]] /. gsRule[rates, {sig, tv}];
     If[wk =!= 0, contact += tInt[Exp[-rates[[i]] (tv - sig)] wk, {sig, 0, tv}]];
     If[! onlyContact, Do[
        wk = cLR[wick[lat[D[lF2[i], lvars[[j]]], sig] lat[lF2[j], sigp] Product[X[k, tv], {k, others}]]] /. gsRule[rates, {sigp, sig, tv}];
        If[wk =!= 0, nested += tInt[Exp[-rates[[i]] (tv - sig)] tInt[Exp[-rates[[j]] (sig - sigp)] wk, {sigp, 0, sig}], {sig, 0, tv}]],
        {j, 5}]],
     {i, ext}];
   If[! onlyContact, Do[
      If[i < j,
        others = DeleteCases[ext, i | j];
        wk = cLR[wick[lat[lF2[i], sig] lat[lF2[j], sigp] Product[X[k, tv], {k, others}]]];
        If[wk =!= 0,
          square += tInt[Exp[-rates[[i]] (tv - sig)] (
               tInt[Exp[-rates[[j]] (tv - sigp)] (wk /. gsRule[rates, {sigp, sig, tv}]), {sigp, 0, sig}] +
               tInt[Exp[-rates[[j]] (tv - sigp)] (wk /. gsRule[rates, {sig, sigp, tv}]), {sigp, sig, tv}]), {sig, 0, tv}]]],
      {i, ext}, {j, ext}]];
   {nested, square, contact}];
(* <v1 v2 vy>(t) at first order in aL *)
iterC3L[rates_List, tv_] := Module[{tot = 0, wk, trip = {1, 2, 5}},
   Do[wk = cL[wick[lat[lF2[i], sig] Product[X[k, tv], {k, DeleteCases[trip, i]}]]] /. gsRule[rates, {sig, tv}];
     If[wk =!= 0, tot += tInt[Exp[-rates[[i]] (tv - sig)] wk, {sig, 0, tv}]], {i, trip}];
   tot];

(* ---- M2: moment hierarchy of the Fokker-Planck generator ---- *)
lmono[n_List] := Times @@ (lvars^n);
lintRules[n_List] := lintRules[n] = CoefficientRules[Expand[Sum[ldrift[i] D[lmono[n], lvars[[i]]], {i, 5}]], Join[lvars, {aL, aR, a4}]];
(* mom[rates][n, ord](tt): coefficient of aL^ord1 aR^ord2 a4^ord3 in <Prod v_i^{n_i}>(tt) *)
Clear[mom];
mom[rates_List][n_List, ord_List] := mom[rates][n, ord] = Module[{src = 0, Om = n . rates},
    If[Total[n] == 0, Return[If[Total[ord] == 0, 1, 0], Module]];
    If[Total[ord] > 0,
      Do[With[{mv = rl[[1, 1 ;; 5]], cv = rl[[1, 6 ;; 8]], c = rl[[2]]},
         If[Min[ord - cv] >= 0, src += c mom[rates][mv, ord - cv]]], {rl, lintRules[n]}]];
    Do[If[n[[i]] >= 2, src += (1/2) n[[i]] (n[[i]] - 1) mom[rates][ReplacePart[n, i -> n[[i]] - 2], ord]], {i, 5}];
    If[src === 0, 0, Expand[tInt[(src /. tt -> ss) Exp[-Om (tt - ss)], {ss, 0, tt}]]]];

(* ---- the diagrams A, B, C of eq. (A.9), transcribed from the paper ---- *)
Apaper[{k1_, k2_, k3_, k4_}, kap_, t_, G3L_, G3R_] := 9 G3L G3R (
    Sum[tInt[Exp[-kr[[1]] (t - s)] Ghlt[kr[[2]], s, t] tInt[Exp[-kap (s - sp)] Ghlt[k3, sp, t] Ghlt[k4, sp, t], {sp, 0, s}], {s, 0, t}], {kr, {{k1, k2}, {k2, k1}}}] +
    Sum[tInt[Exp[-kr[[1]] (t - s)] Ghlt[kr[[2]], s, t] tInt[Exp[-kap (s - sp)] Ghlt[k1, sp, t] Ghlt[k2, sp, t], {sp, 0, s}], {s, 0, t}], {kr, {{k3, k4}, {k4, k3}}}]);
Bpaper[{k1_, k2_, k3_, k4_}, kap_, t_, G3L_, G3R_] := 9 G3L G3R Sum[
    tInt[Exp[-kr[[1]] (t - s)] Ghlt[kr[[2]], s, t] (
        tInt[Exp[-krp[[1]] (t - sp)] Ghlt[kap, sp, s] Ghlt[krp[[2]], sp, t], {sp, 0, s}] +
        tInt[Exp[-krp[[1]] (t - sp)] Ghlt[kap, s, sp] Ghlt[krp[[2]], sp, t], {sp, s, t}]), {s, 0, t}],
    {kr, {{k1, k2}, {k2, k1}}}, {krp, {{k3, k4}, {k4, k3}}}];
Cpaper[ks_List, t_, G4s_] := -12 G4s Sum[
    tInt[Exp[-ks[[r]] (t - s)] Product[Ghlt[ks[[j]], s, t], {j, Complement[Range[4], {r}]}], {s, 0, t}], {r, 4}];

(* ---- one kinematic configuration ---- *)
runExchange[ks : {k1_, k2_, k3_, k4_}, kap_, tv_, tag_String] := Module[
   {rates = {k1, k2, k3, k4, kap}, lam = 1, k12k, k34k, k1234, G3L, G3R, G4s, aLv, aRv, a4v, nest, sq, con, C4iter, C4mom,
    Ap, Bp, Cp, C4pap, g, P3Lpap, P3Rpap, P3Liter, P3Lmom, P3Rmom, P4, D4, Fd, T},
   T[s_String] := "[" <> tag <> "] " <> s;
   Print["--- configuration [", tag, "]:  k = ", ToString[ks, InputForm], ", kappa = ", ToString[kap, InputForm], ", t = ", ToString[tv, InputForm], " ---"];
   k12k = k1 + k2 + kap; k34k = k3 + k4 + kap; k1234 = k1 + k2 + k3 + k4;
   G3L = lam/(3 k12k); G3R = lam/(3 k34k); G4s = -lam^2/(12 k1234 k12k k34k);
   aLv = 6 G3L; aRv = 6 G3R; a4v = 24 G4s;
   g[i_] := gk[rates[[i]], tv];
   (* zero-energy Hamilton-Jacobi equation (1/8)(grad S_E)^2 = V at cubic and quartic order fixes the kernels *)
   checkZero[T["stationarity " <> eq["SE kernels"] <> ": (1/2) k_{12 kappa} aL = lambda, i.e. G3 = lambda/(3 k_123)"], (1/2) k12k aLv - lam, ""];
   checkZero[T["stationarity " <> eq["SE kernels"] <> ": (1/2) k_1234 a4 + aL aR/4 = 0, i.e. G4_s = -lambda^2/(12 k_1234 k_{12 kappa} k_{34 kappa})"], (1/2) k1234 a4v + aLv aRv/4, ""];
   (* three-point function *)
   P3Lpap = (lam/6) (Idef[{k1, k2, kap}, tv] + 1/k12k); P3Rpap = (lam/6) (Idef[{k3, k4, kap}, tv] + 1/k34k);     (* eq. (5.4) *)
   P3Liter = -aLv iterC3L[rates, tv]/(6 g[1] g[2] g[5]);
   P3Lmom = -aLv (mom[rates][{1, 1, 0, 0, 1}, {1, 0, 0}] /. tt -> tv)/(6 g[1] g[2] g[5]);
   P3Rmom = -aRv (mom[rates][{0, 0, 1, 1, 1}, {0, 1, 0}] /. tt -> tv)/(6 g[3] g[4] g[5]);
   checkEq[T[eq["P3"] <> " P3 = -<v1 v2 vy>_c/(3! Prod <vv>) from the Langevin equation (M1) = (lambda/3!)(I_3 + 1/k_123)"], P3Liter, P3Lpap, ""];
   checkEq[T[eq["P3"] <> " same from the moment hierarchy (M2)"], P3Lmom, P3Lpap, ""];
   checkEq[T[eq["multitrace dictionary"] <> " D3 = P3 - G3/2"], (lam/6) Idef[{k1, k2, kap}, tv], P3Liter - G3L/2, ""];
   (* four-point function from scratch *)
   {nest, sq, con} = iterC4[rates, tv];
   C4iter = aLv aRv (nest + sq) + a4v con;
   C4mom = aLv aRv (mom[rates][{1, 1, 1, 1, 0}, {1, 1, 0}] /. tt -> tv) + a4v (mom[rates][{1, 1, 1, 1, 0}, {0, 0, 1}] /. tt -> tv);
   checkEq[T["<v1 v2 v3 v4>_c at O(lambda^2): iteration (M1) = moment hierarchy (M2)"], C4iter, C4mom, "two independent computations from the Langevin equation"];
   Ap = Apaper[ks, kap, tv, G3L, G3R]; Bp = Bpaper[ks, kap, tv, G3L, G3R]; Cp = Cpaper[ks, tv, G4s]; C4pap = Ap + Bp + Cp;
   checkEq[T[eq["Langevin diagrams"] <> " diagram A (response function as internal line, prefactor 9 G3L G3R) = iterated-drift part"], Ap, aLv aRv nest, ""];
   checkEq[T[eq["Langevin diagrams"] <> " diagram B (correlator as internal line, prefactor 9 G3L G3R) = v^(1) v^(1) part"], Bp, aLv aRv sq, ""];
   checkEq[T[eq["Langevin diagrams"] <> " diagram C (quartic term of S_E, prefactor -12 G4_s)"], Cp, a4v con, ""];
   checkEq[T[eq["Langevin diagrams"] <> " A + B + C = <phi^4>_c from scratch (M1)"], C4pap, C4iter, ""];
   checkEq[T[eq["Langevin diagrams"] <> " A + B + C = <phi^4>_c from scratch (M2)"], C4pap, C4mom, ""];
   (* extraction of P4 and the exchange identity *)
   P4 = (1/24) (36 P3Lpap g[5] P3Rpap - C4pap/(g[1] g[2] g[3] g[4]));                                           (* eq. (5.9) *)
   Fd = Fdef[ks, kap, tv]; D4 = -(lam^2/24) Fd;
   checkEq[T["EXCHANGE IDENTITY D4_s = P4_s - G4_s/2, with D4_s = -(lambda^2/24) F(t), P4 from " <> eq["P4 extraction"] <> " and A+B+C"], D4, P4 - G4s/2, "F from its defining integral " <> eq["F"]];
   checkEq[T["same, with <phi^4>_c and <phi^3>_c computed from scratch (M2)"], D4,
     (1/24) (36 P3Lmom g[5] P3Rmom - C4mom/(g[1] g[2] g[3] g[4])) - G4s/2, "no input from the paper except D4_s and G4_s"];
   checkEq[T[eq["P4"] <> " s-channel seed: 4! P4_s = -lambda^2 [F(t) + 1/(k_1234 k_{12 kappa} k_{34 kappa})]"], 24 P4, -lam^2 (Fd + 1/(k1234 k12k k34k)), ""];
   If[FreeQ[rates, 0],
     checkEq[T["exchange identity with F from the closed form " <> eq["F closed"]], -(lam^2/24) Fcl[ks, kap, tv], P4 - G4s/2, ""];
     (* equilibrium: P -> exp(-S_E) *)
     checkZero[T["consistency of M2: <v1 v2 v3 v4>_c(t -> Infinity) is the tree-level four-point function of exp(-S_E)"],
       aLv aRv (mom[rates][{1, 1, 1, 1, 0}, {1, 1, 0}] /. tt -> 400) + a4v (mom[rates][{1, 1, 1, 1, 0}, {0, 0, 1}] /. tt -> 400) - (-a4v + aLv aRv/(2 kap))/(16 k1 k2 k3 k4), "t = 400"],
     If[kap === 0,
       With[{ksc = If[k2 === 0, {k1, 10^-45, k3, k4}, ks], note = If[k2 === 0, "closed form evaluated at k_2 = 10^-45 (removable 0/0 at k_2 = 0)", ""]},
         checkEq[T["kappa -> 0: " <> eq["F closed"] <> " with " <> eq["J0"] <> " (F^(0)) = defining integral with the Brownian bridge"], Fcl[ksc, 0, tv], Fd, note];
         checkEq[T["kappa -> 0: limit of " <> eq["F closed"] <> " (kappa = 10^-45) = F^(0)"], Fcl[ksc, 10^-45, tv], Fd, note]]];
     If[k2 === 0, checkEq[T["k_2 -> 0: limit of " <> eq["F closed"] <> " (k_2 = 10^-45) = defining integral with S_0(z) = z/eps"], Fcl[{k1, 10^-45, k3, k4}, kap, tv], Fd, ""]]]];

runExchange[{rq[], rq[], rq[], rq[]}, rq[], rq[], "generic 1"];
runExchange[{rq[], rq[], rq[], rq[]}, rq[], rq[], "generic 2"];
runExchange[{rq[], rq[], rq[], rq[]}, 0, rq[], "kappa -> 0: internal line longitudinal"];
runExchange[{rq[], 0, rq[], rq[]}, rq[], rq[], "k_2 -> 0: external leg longitudinal"];
runExchange[{rq[], 0, rq[], rq[]}, 0, rq[], "k_2 -> 0 and kappa -> 0"];

(* ---- contact analogue: bulk vertex lambda4 phi^4/4!, G4 = lambda4/(12 k_1234), D4 = lambda4 I_4/4! ---- *)
Print["--- contact analogue ---"];
Do[Module[{ks = Table[rq[], {4}], tv = rq[], rates, lam4 = 1, k1234, G4c, a4c, con, m4, Cp, P4, D4, g, nest, sq},
   If[cfg == 2, ks[[2]] = 0];
   rates = Append[ks, rq[]]; k1234 = Total[ks]; G4c = lam4/(12 k1234); a4c = 24 G4c;
   g[i_] := gk[rates[[i]], tv];
   {nest, sq, con} = iterC4[rates, tv, True];
   m4 = mom[rates][{1, 1, 1, 1, 0}, {0, 0, 1}] /. tt -> tv;
   Cp = Cpaper[ks, tv, G4c];
   checkEq["contact: -12 G4 Sum_r Int R_r Prod G = <phi^4>_c from scratch (M1)", Cp, a4c con, "k = " <> ToString[ks, InputForm] <> ", t = " <> ToString[tv, InputForm]];
   checkEq["contact: M1 = M2", con, m4, ""];
   P4 = -(1/24) Cp/(g[1] g[2] g[3] g[4]); D4 = (lam4/24) Idef[ks, tv];
   checkEq["contact identity D4 = P4 - G4/2", D4, P4 - G4c/2, ""];
   checkEq[eq["P4"] <> " contact part: 4! P4 = lambda4 (I_4 + 1/k_1234)", 24 P4, lam4 (Idef[ks, tv] + 1/k1234), ""];
   If[FreeQ[ks, 0], checkEq[eq["P4"] <> " contact part with the closed form " <> eq["I4"], 24 P4, lam4 (I4cl[ks, tv] + 1/k1234), ""]]],
  {cfg, 2}];

(* ---- radial Hamilton-Jacobi flow of the exchange seed (independent of the Langevin side) ---- *)
Module[{ks = Table[rq[], {4}], s = rq[], e0 = rq[], e, k1, k2, k3, k4, cth},
  {k1, k2, k3, k4} = ks; cth[k_, ee_] := k Coth[k ee];
  checkEq["radial Hamilton-Jacobi flow of the exchange D4: d_eps F = I_3(k1,k2,s) I_3(k3,k4,s) - (Sum_r k_r coth k_r eps) F", D[Fcl[ks, s, e], e] /. e -> e0,
    I3cl[{k1, k2, s}, e0] I3cl[{k3, k4, s}, e0] - Total[cth[#, e0] & /@ ks] Fcl[ks, s, e0], "fixes the sign and normalization of D4_s = -(lambda^2/24) F relative to D3 = (lambda/3!) I_3"];
  checkEq["same for a longitudinal internal line: d_eps F^(0) = I_3(k1,k2,0) I_3(k3,k4,0) - (Sum_r k_r coth k_r eps) F^(0)", D[Fcl[ks, 0, e], e] /. e -> e0,
    Idef[{k1, k2, 0}, e0] Idef[{k3, k4, 0}, e0] - Total[cth[#, e0] & /@ ks] Fcl[ks, 0, e0], "I_3 with one leg S_0(z) = z/eps"]];


(* ::Section::Closed:: *)
(*5. Gluon vertices, colour decomposition and purely longitudinal legs*)


(* ::Text:: *)
(*Paper: eqs. (3.3), (3.4), (3.10)-(3.12), (5.16)-(5.18) and Appendix "Colour decomposition" at n = 4. All arithmetic is exact (rational kinematics); the coupling is kept symbolic (gYM) except in 5.5-5.6. Colours: SU(2) and SU(3).*)


beginSection["5", "Gluon vertices, colour decomposition and purely longitudinal legs"];
SeedRandom[20261110];


(* ::Subsection:: *)
(*5.1 The interaction terms (3.4) and the vertices*)


(* position space: (1/2) B.B = (1/4)(d_i A_j - d_j A_i)^2 + g f^{abc} (d_i A^a_j) A^b_i A^c_j + (g^2/4) f^{abe} f^{cde} A^a_i A^b_j A^c_i A^d_j,
   with A[a,i] and dA[a,i,j] (= d_i A^a_j) treated as independent commuting symbols *)
lagrangianResidual[f_] := Module[{dim = Length[f], lev = Normal[LeviCivitaTensor[3]], Fij, Bf, lhs, quad, cub, quar, nz},
   nz = Position[f, x_ /; x =!= 0, {3}, Heads -> False];
   Fij[a_, i_, j_] := dA[a, i, j] - dA[a, j, i] + gYM Sum[If[p[[1]] == a, f[[Sequence @@ p]] A[p[[2]], i] A[p[[3]], j], 0], {p, nz}];
   Bf[a_, i_] := (1/2) Sum[lev[[i, j, k]] Fij[a, j, k], {j, 3}, {k, 3}];
   lhs = (1/2) Sum[Expand[Bf[a, i]^2], {a, dim}, {i, 3}];
   quad = (1/4) Sum[(dA[a, i, j] - dA[a, j, i])^2, {a, dim}, {i, 3}, {j, 3}];
   cub = gYM Sum[f[[Sequence @@ p]] dA[p[[1]], i, j] A[p[[2]], i] A[p[[3]], j], {p, nz}, {i, 3}, {j, 3}];
   quar = (gYM^2/4) Sum[If[p[[3]] == r[[3]], f[[Sequence @@ p]] f[[Sequence @@ r]] A[p[[1]], i] A[p[[2]], j] A[r[[1]], i] A[r[[2]], j], 0], {p, nz}, {r, nz}, {i, 3}, {j, 3}];
   Simplify[Expand[lhs - quad - cub - quar]]];
jacobi[f_] := With[{d = Length[f]}, Max[Abs[Flatten[Simplify[
      Table[Sum[f[[a, b, e]] f[[e, c, dd]] + f[[b, c, e]] f[[e, a, dd]] + f[[c, a, e]] f[[e, b, dd]], {e, d}], {a, d}, {b, d}, {c, d}, {dd, d}]]]]]];
(* multilinear coefficients of the interaction terms AS PRINTED in eq. (3.4) *)
V3printed[f_][l1_, l2_, l3_] := Module[{L = {l1, l2, l3}},
   gYM Sum[With[{a = L[[p[[1]]]], b = L[[p[[2]]]], c = L[[p[[3]]]]}, fcon[f, a[[3]], b[[3]], c[[3]]] (I a[[1]] . b[[2]]) (a[[2]] . c[[2]])], {p, Permutations[Range[3]]}]];
V4printed[f_][l1_, l2_, l3_, l4_] := Module[{L = {l1, l2, l3, l4}},
   (gYM^2/4) Sum[With[{a = L[[p[[1]]]], b = L[[p[[2]]]], c = L[[p[[3]]]], d = L[[p[[4]]]]},
      (fvec[f, a[[3]], b[[3]]] . fvec[f, c[[3]], d[[3]]]) (a[[2]] . c[[2]]) (b[[2]] . d[[2]])], {p, Permutations[Range[4]]}]];

Do[With[{f = fs[[1]], name = fs[[2]], dim = Length[fs[[1]]]},
   checkZero["structure constants of " <> name <> " obey the Jacobi identity", jacobi[f], "sanity"];
   checkZero[eq["YM interactions"] <> " (1/2) B.B = quadratic + printed cubic + printed quartic terms, as a polynomial identity, " <> name,
     TimeConstrained[lagrangianResidual[f], 900, $TimedOut], "position space"];
   Module[{k, e, t, L3, L4, r2},
     k = Table[rv[3], {2}]; AppendTo[k, -Total[k]]; e = Table[rv[3], {3}]; t = Table[rv[dim], {3}]; L3 = Transpose[{k, e, t}];
     checkZero[eq["YM interactions"] <> " cubic vertex: from (1/2)B.B = from (1/4)F.F = from the printed term, " <> name,
       Simplify[{V3[f] @@ L3 - V3printed[f] @@ L3, V3[f] @@ L3 - V3F[f] @@ L3}] /. {0, 0} -> 0, "generic (not transverse) polarizations"];
     k = Table[rv[3], {3}]; AppendTo[k, -Total[k]]; e = Table[rv[3], {4}]; t = Table[rv[dim], {4}]; L4 = Transpose[{k, e, t}];
     checkZero[eq["YM interactions"] <> " quartic vertex: from (1/2)B.B = from (1/4)F.F = from the printed term, " <> name,
       Simplify[{V4[f] @@ L4 - V4printed[f] @@ L4, V4[f] @@ L4 - V4F[f] @@ L4}] /. {0, 0} -> 0, "generic polarizations"];
     k = rv[3]; e = Table[rv[3], {2}]; t = Table[rv[dim], {2}];
     checkZero["Sec. II C: quadratic kernel of (1/2)B^2 is k^2 PiT, " <> name,
       Simplify[V2[f][{k, e[[1]], t[[1]]}, {-k, e[[2]], t[[2]]}] - (t[[1]] . t[[2]]) (k . k) e[[1]] . PiT[k] . e[[2]]], ""]]],
  {fs, {{fSU2, "SU(2)"}, {fSU3, "SU(3)"}}}];
Module[{k = rv[3], a, b, c, d},
  checkZero[eq["homomorphism"] <> " K[W1 W2] = K[W1].K[W2] for K[W] = PiT W(k) + PiL W(0)",
    Simplify[Flatten[(PiT[k] a + PiL[k] b) . (PiT[k] c + PiL[k] d) - (PiT[k] a c + PiL[k] b d)]] /. {0 ..} -> 0, "a, c = W1(k), W2(k); b, d = W1(0), W2(0) symbolic"]];


(* ::Subsection:: *)
(*5.2 Building blocks of the colour-ordered formulae: (5.16)-(5.18) and the DDM basis at four points*)


Do[With[{f = fs[[1]], name = fs[[2]], dim = Length[fs[[1]]]},
   Module[{L, q, e3, t3, cS, c1324},
     L = mkLegs4[dim]; q = L[[1, 1]] + L[[2, 1]]; e3 = rv[3]; t3 = rv[dim];
     checkZero[eq["v12"] <> " cubic vertex on transverse legs 1, 2: V3(1,2; e3) = -i g f^{a1 a2 a3} v_12.e3, " <> name,
       Simplify[V3[f][L[[1]], L[[2]], {-q, e3, t3}] - (-I gYM fcon[f, L[[1, 3]], L[[2, 3]], t3] v12[L[[1]], L[[2]]] . e3)], "third leg arbitrary (also longitudinal)"];
     cS = cDDM[f] @@ L; c1324 = cDDM[f] @@ L[[{1, 3, 2, 4}]];
     checkZero[eq["contact polynomials"] <> " V4 = g^2 [f^{12c} f^{c34} C_1234 + f^{13c} f^{c24} C_1324], " <> name,
       Simplify[V4[f] @@ L - gYM^2 (cS C1234 @@ L + c1324 C1234 @@ L[[{1, 3, 2, 4}]])], "transverse polarizations"];
     checkZero["App. A 2 at n = 4: c_t = f^{14c} f^{c23} = -c_s + c_1324 and c_u = f^{13c} f^{c42} = -c_1324 (Jacobi), " <> name,
       Simplify[{cDDM[f] @@ L[[{1, 4, 2, 3}]] - (-cS + c1324), cDDM[f] @@ L[[{1, 3, 4, 2}]] + c1324}] /. {0, 0} -> 0, "DDM basis"]]],
  {fs, {{fSU2, "SU(2)"}, {fSU3, "SU(3)"}}}];
Do[Module[{L = mkLegs4[3], q, kn},
   q = L[[1, 1]] + L[[2, 1]];
   checkZero[eq["channel functions"] <> " n_s^par = v_12.PiL(k_1+k_2).v_34 = -(e1.e2)(e3.e4)(k_1^2-k_2^2)(k_3^2-k_4^2)/|k_1+k_2|^2",
     Simplify[v12[L[[1]], L[[2]]] . PiL[q] . v12[L[[3]], L[[4]]] - npar @@ L], "exact"];
   checkZero[eq["channel functions"] <> " same for the t and u channels, obtained by the (243) relabellings",
     Simplify[{v12[L[[1]], L[[4]]] . PiL[L[[1, 1]] + L[[4, 1]]] . v12[L[[2]], L[[3]]] - npar @@ L[[{1, 4, 2, 3}]],
        v12[L[[1]], L[[3]]] . PiL[L[[1, 1]] + L[[3, 1]]] . v12[L[[4]], L[[2]]] - npar @@ L[[{1, 3, 4, 2}]]}] /. {0, 0} -> 0, "pairings (14)(23) and (13)(42)"];
   kn = nrm /@ L[[All, 1]];
   checkEq["text below " <> eq["contact polynomials"] <> ": n_s^par/(k_1234 k_12 k_34) = -(e1.e2)(e3.e4)(k_1-k_2)(k_3-k_4)/(|k_1+k_2|^2 k_1234): only the total-energy pole",
     (npar @@ L)/(Total[kn] (kn[[1]] + kn[[2]]) (kn[[3]] + kn[[4]])), -(L[[1, 2]] . L[[2, 2]]) (L[[3, 2]] . L[[4, 2]]) (kn[[1]] - kn[[2]]) (kn[[3]] - kn[[4]])/((q . q) Total[kn]), ""]], {2}];


(* ::Subsection:: *)
(*5.3 The cubic kernel of S_E = 2 S_IR, eq. (3.10)*)


(* third derivative of S_E from the radial-gauge Lagrangian on the regular half-space solutions (PiT e^{-k z} + PiL) a,  against  2 V o K K K[1/k_123] *)
Module[{g = 1, ks = kin3, kn, cs = col4[[1 ;; 3]], ws = pol4[[1 ;; 3]], lam = {l1, l2, l3}, uIR, G3t, G3, Vcub, G3closed},
  kn = nrm /@ ks;
  uIR[r_, a_] := PiT[ks[[r]]] . a Exp[-kn[[r]] z] + PiL[ks[[r]]] . a;
  G3t = Table[2 tInt[mlcoef[lagModes[Table[{lam[[r]], ks[[r]], cs[[r]], uIR[r, UnitVector[3, {i, j, k}[[r]]]]}, {r, 3}], {"Rad"}, g], lam, lam], {z, 0, Infinity}], {i, 3}, {j, 3}, {k, 3}];
  G3[a1_, a2_, a3_] := Sum[G3t[[i, j, k]] a1[[i]] a2[[j]] a3[[k]], {i, 3}, {j, 3}, {k, 3}];
  Vcub[a1_, a2_, a3_] := mlcoef[lagModes[Table[{lam[[r]], ks[[r]], cs[[r]], {a1, a2, a3}[[r]]}, {r, 3}], {"Rad"}, g], lam, lam];
  G3closed[a1_, a2_, a3_] := 2 Sum[With[{pr = {If[t1 == 1, PiT[ks[[1]]], PiL[ks[[1]]]] . a1, If[t2 == 1, PiT[ks[[2]]], PiL[ks[[2]]]] . a2, If[t3 == 1, PiT[ks[[3]]], PiL[ks[[3]]]] . a3},
        rate = t1 kn[[1]] + t2 kn[[2]] + t3 kn[[3]]}, If[rate == 0, 0, Vcub @@ pr/rate]], {t1, {1, 0}}, {t2, {1, 0}}, {t3, {1, 0}}];
  checkEq[eq["SE kernels"] <> " cubic kernel: third derivative of S_E = 2 S_IR from the Lagrangian = 3! G3 = 2 V o K K K[1/k_123]", G3 @@ ws, G3closed @@ ws, "generic polarizations, SU(2); |k_r| = " <> ToString[kn, InputForm]];
  checkZero["footnote to " <> eq["SE kernels"] <> ": the cubic vertex vanishes on three longitudinal legs", Vcub @@ ks, "so the kernel is finite although k_123 -> 0 there"]];


(* ::Subsection:: *)
(*5.4 Purely longitudinal legs: the cancellation (3.11) and the finite remainder (3.12)*)


(* (i) V vanishes on three longitudinal legs; (ii) with two longitudinal external legs at a vertex the longitudinal projection of the open leg vanishes
   (the internal longitudinal line drops out); (iii) eq. (3.11): V4 - Sum_pairings V_ab.PiT(q).V_cd/q^2 = 0 on four longitudinal legs;
   (iv) eq. (3.12): the kernel regulated by e^{-delta_r z} on the external legs, [V4 - Sum V_ab.PiT.V_cd/((d_ab+|q|)(d_cd+|q|))]/d_tot, tends to Sum V_ab.PiT.V_cd/|q|^3 *)
Block[{gYM = 1},
 Do[With[{f = fs[[1]], name = fs[[2]], dim = Length[fs[[1]]]},
   Module[{k, t, L, L3, exch, v4, ds, dtot, reg, target},
     k = Table[rv[3], {2}]; AppendTo[k, -Total[k]]; t = Table[rv[dim], {3}]; L3 = Transpose[{k, k, t}];       (* polarization = momentum *)
     checkZero["footnote to " <> eq["SE kernels"] <> ": V vanishes on three longitudinal legs, " <> name, Simplify[V3[f] @@ L3], "exact"];
     k = Table[rv[3], {3}]; AppendTo[k, -Total[k]]; t = Table[rv[dim], {4}]; L = Transpose[{k, k, t}];
     checkZero["footnote to " <> eq["SE kernels"] <> ": the longitudinal-line numerator q.V_ab vanishes for longitudinal legs a, b, " <> name,
       Max[Abs[Simplify[Flatten[Table[With[{q = L[[p[[1]], 1]] + L[[p[[2]], 1]]}, q . Jmat[f][L[[p[[1]]]], L[[p[[2]]]], -q]], {p, pairings}]]]]], "three pairings"];
     exch = Table[With[{q = L[[p[[1]], 1]] + L[[p[[2]], 1]]}, Tr[Mexch[f][L[[p[[1]]]], L[[p[[2]]]], L[[p[[3]]]], L[[p[[4]]]]] . PiT[q]]/(q . q)], {p, pairings}];
     v4 = V4[f] @@ L;
     checkZero[eq["longitudinal residue"] <> " residue of the 1/k_1234 pole on four longitudinal legs: V4 - Sum_pairings V_ab.PiT(q).V_cd/q^2 = 0, " <> name,
       Simplify[v4 - Total[exch]], "exact; V4 = " <> ToString[N[v4, 8]] <> " is non-zero, so the cancellation is not trivial"];
     ds = {3, 5, 7, 11}/10^30; dtot = Total[ds];
     reg = (v4 - Sum[With[{p = pairings[[i]]}, With[{q = L[[p[[1]], 1]] + L[[p[[2]], 1]]},
            exch[[i]] (q . q)/((ds[[p[[1]]]] + ds[[p[[2]]]] + Sqrt[q . q]) (ds[[p[[3]]]] + ds[[p[[4]]]] + Sqrt[q . q]))]], {i, 3}])/dtot;
     target = Sum[With[{p = pairings[[i]]}, With[{q = L[[p[[1]], 1]] + L[[p[[2]], 1]]}, exch[[i]] (q . q)/(q . q)^(3/2)]], {i, 3}];
     checkEq[eq["G4 longitudinal"] <> " regulated purely longitudinal quartic kernel -> Sum_pairings V_ab.PiT(q).V_cd/|q|^3, " <> name, reg, target,
       "regulators delta_r ~ 10^-30; relative difference O(delta)", 10^-25]]],
  {fs, {{fSU2, "SU(2)"}, {fSU3, "SU(3)"}}}]];


(* ::Section::Closed:: *)
(*6. Zwanziger's gauge at cubic order*)


(* ::Text:: *)
(*Paper: Section "Zwanziger's gauge at quadratic and cubic order", eqs. (4.8) and (4.9), and the identity D3_alpha = P3_alpha - G3/2 stated in the footnote below (4.9).*)
(*Bulk side: the cubic on-shell action of the slab is built mechanically from (1/4)F^2 with A_z = alpha^-1 d_i A_i, evaluated on the linear solutions u_r = K^(alpha)[S_k] eps_r (shown to solve the linearized equations in Section 2), and compared with the printed (4.8). Langevin side: the printed (4.9), with G3 the third derivative of S_E = 2 S_IR obtained mechanically from the radial-gauge Lagrangian on the regular half-space solutions. The identity is checked for alpha = 2, 1/3, 7 with generic polarizations, with one and with two purely longitudinal legs, and on transverse data; dropping either of the two extra cubic terms (the X v A vertex in the bulk, the Zwanziger drift term Z_r on the Langevin side) violates it at order one. SU(2) colours, g = 1, exact arithmetic.*)


beginSection["6", "Zwanziger's gauge at cubic order"];

Module[{g = 1, eps = 3/4, ks = kin3, kn, cs = col4[[1 ;; 3]], ws = pol4[[1 ;; 3]], lam = {l1, l2, l3}, perms3 = Permutations[{1, 2, 3}], uIR, G3t, G3, cubicCheck},
  kn = nrm /@ ks;
  (* G3: third derivative of S_E = 2 S_IR, as a rank-3 tensor on legs 1, 2, 3 *)
  uIR[r_, a_] := PiT[ks[[r]]] . a Exp[-kn[[r]] z] + PiL[ks[[r]]] . a;
  G3t = Table[2 tInt[mlcoef[lagModes[Table[{lam[[r]], ks[[r]], cs[[r]], uIR[r, UnitVector[3, {i, j, k}[[r]]]]}, {r, 3}], {"Rad"}, g], lam, lam], {z, 0, Infinity}], {i, 3}, {j, 3}, {k, 3}];
  G3[a1_, a2_, a3_] := Sum[G3t[[i, j, k]] a1[[i]] a2[[j]] a3[[k]], {i, 3}, {j, 3}, {k, 3}];

  cubicCheck[alpha_, es_, tag_String] := Module[{gam, u, X, v, Om, x, D3mech, D3rad, D3print, P3noZ, P3print, G3e, Zr},
    gam = kn^2/alpha;
    u = Table[PiT[ks[[r]]] . es[[r]] Sk[kn[[r]], z, eps] + PiL[ks[[r]]] . es[[r]] Sk[gam[[r]], z, eps], {r, 3}];     (* K^(alpha)[S_k] eps_r *)
    X = Table[D[u[[r]], z] + gam[[r]] PiL[ks[[r]]] . u[[r]], {r, 3}];                                             (* linear part of F_zi *)
    v = Table[I ks[[r]] . u[[r]]/alpha, {r, 3}];                                                                (* v = alpha^-1 d_i A_i *)
    Om = Table[kn[[r]] PiT[ks[[r]]] + gam[[r]] PiL[ks[[r]]], {r, 3}];
    x = Table[D[u[[r]], z] + Om[[r]] . u[[r]], {r, 3}];                                                           (* amputated response function *)
    (* bulk, mechanical *)
    D3mech = tInt[mlcoef[lagModes[Table[{lam[[r]], ks[[r]], cs[[r]], u[[r]]}, {r, 3}], {"Zw", alpha}, g], lam, lam], {z, 0, eps}];
    (* bulk, as printed in (4.8): Int [ V(u1,u2,u3) - g Sum_sigma f (X_s1.u_s2) v_s3 ] *)
    D3rad = tInt[mlcoef[lagModes[Table[{lam[[r]], ks[[r]], cs[[r]], u[[r]]}, {r, 3}], {"Rad"}, g], lam, lam], {z, 0, eps}];
    D3print = D3rad - g tInt[Sum[f3[cs[[p[[1]]]], cs[[p[[2]]]], cs[[p[[3]]]]] (X[[p[[1]]]] . u[[p[[2]]]]) v[[p[[3]]]], {p, perms3}], {z, 0, eps}];
    (* Langevin, as printed in (4.9): Sum_r Int [ (1/2) G3(x_r, u_r', u_r'') - Z_r ] *)
    Zr[r_, r1_, r2_] := g f3[cs[[r]], cs[[r1]], cs[[r2]]] (x[[r]] . u[[r1]]) v[[r2]] + g f3[cs[[r]], cs[[r2]], cs[[r1]]] (x[[r]] . u[[r2]]) v[[r1]];
    P3noZ = tInt[1/2 (G3[x[[1]], u[[2]], u[[3]]] + G3[u[[1]], x[[2]], u[[3]]] + G3[u[[1]], u[[2]], x[[3]]]), {z, 0, eps}];
    P3print = P3noZ - tInt[Zr[1, 2, 3] + Zr[2, 3, 1] + Zr[3, 1, 2], {z, 0, eps}];
    G3e = G3[es[[1]], es[[2]], es[[3]]];
    checkEq[eq["D3 alpha"] <> " cubic slab action from (1/4)F^2 in Zwanziger's gauge = printed Int[V - g Sum f (X.u) v]", D3mech, D3print, tag];
    checkEq["footnote below " <> eq["P3 alpha"] <> ": D3_alpha = P3_alpha - G3/2", D3mech, P3print - G3e/2, tag <> "; bulk side mechanical, Langevin side as printed"];
    If[Max[Abs[num[v /. z -> eps/2]]] > 0,
      checkViolated["identity without the Zwanziger drift term Z_r of " <> eq["P3 alpha"], D3mech, P3noZ - G3e/2, tag];
      checkViolated["identity without the X v A vertex of " <> eq["D3 alpha"], D3rad, P3print - G3e/2, tag],
      checkEq["text below " <> eq["P3 alpha"] <> ": on transverse data D3_alpha coincides with the radial-gauge D3 of " <> eq["D3"], D3mech, D3rad, tag <> "; independent of alpha"]]];

  Do[With[{a = ToString[al, InputForm]},
     cubicCheck[al, ws, "alpha = " <> a <> ", generic polarizations"];
     cubicCheck[al, {ws[[1]], ws[[2]], ks[[3]]}, "alpha = " <> a <> ", leg 3 purely longitudinal"];
     cubicCheck[al, {ws[[1]], ks[[2]], ks[[3]]}, "alpha = " <> a <> ", legs 2 and 3 purely longitudinal"];
     cubicCheck[al, Table[PiT[ks[[r]]] . ws[[r]], {r, 3}], "alpha = " <> a <> ", transverse data"]],
   {al, {2, 1/3, 7}}]];


(* ::Section::Closed:: *)
(*7. Colour-ordered quadruple-trace flows: brute-force slab action versus closed forms*)


(* ::Text:: *)
(*Paper: eqs. (5.15)-(5.18) (footnote: "checked against a brute-force evaluation of the colour-dressed diagrams with SU(2) structure constants and with the vertices derived directly from the Lagrangian"). The quartic on-shell action of the slab in radial gauge, on transverse data, is computed mechanically from (1/4)F^2 (Section 0.6) and compared with*)
(*      g^2 [ f^{a1 a2 c} f^{c a3 a4} (N_s - N_t + C_1234 I_4) + f^{a1 a3 c} f^{c a2 a4} (N_t - N_u + C_1324 I_4) ],   N = n^perp F + n^par F^(0),*)
(*evaluated with the closed forms (5.11), (5.12), (A.7), (A.8) of the seeds. Exact arithmetic; two values of the cutoff.*)


beginSection["7", "Colour-ordered quadruple-trace flows: brute-force slab action versus closed forms"];
Print["kinematics: |k_r| = ", kn4, ",  |k_1+k_2|, |k_1+k_4|, |k_1+k_3| = ", nrm /@ {kin4[[1]] + kin4[[2]], kin4[[1]] + kin4[[4]], kin4[[1]] + kin4[[3]]},
  ",  Sum k = ", Total[kin4], ",  eps_r.k_r = ", Table[es4[[r]] . kin4[[r]], {r, 4}]];
Do[Module[{con, ex, tag = "radial gauge, eps = " <> ToString[e, InputForm]},
   {con, ex} = quarticOnShell[{"Rad"}, {"slab", e}];
   checkEq[eq["colour ordered flows"] <> "-" <> eq["contact polynomials"] <> " quartic slab action from (1/4)F^2 = g^2[c_s(N_s - N_t + C_1234 I_4) + c_1324(N_t - N_u + C_1324 I_4)]",
     con + ex, d4paper[NparF0[e], e], tag <> "; SU(2), transverse data"];
   checkEq[eq["contact polynomials"] <> " contact part alone = g^2 (c_s C_1234 + c_1324 C_1324) I_4", con,
     (cS4 (C1234 @@ legs4) + c13244 (C1234 @@ legs4[[{1, 3, 2, 4}]])) I4cl[kn4, e], tag];
   Print["      contact = ", shownum[con], ",  exchange = ", shownum[ex]]],
  {e, {3/4, 2}}];


(* ::Section::Closed:: *)
(*8. Infrared limit and flat-space limit at the total-energy pole*)


(* ::Text:: *)
(*Paper: eq. (5.20) and the paragraph below it. (The infrared value (5.20) itself is derived from the Lagrangian in Section 9.3.) The residue of (5.20) at the total-energy pole k_1234 -> 0 is*)
(*      R(1,2,3,4) = n_s^perp/(k_{12 s} k_{34 s}) + n_s^par/(k_12 k_34) - (s -> t) + C_1234,      R(1,3,2,4) = [t] - [u] + C_1324,*)
(*with the pairings s = (12)(34), t = (14)(23), u = (13)(42); at the pole k_34 = -k_12, so k_{12 s} k_{34 s} = q^2 - k_12^2 and no square root of q^2 = (k_1+k_2)^2 is needed. It must be the flat-space colour-ordered four-gluon amplitude for the null momenta p_r = (k_r, i k_r): zero unless two helicities are negative and two positive, and Parke-Taylor for the MHV configurations.*)
(*8.1 uses random COMPLEX kinematics built from spinors: p_r = lambda_r lambdatilde_r with Sum_r p_r = 0, decomposed as p = E + k.sigma so that k.k = E^2, Sum k_r = 0 and Sum E_r = 0; the "norm" of k_r is E_r. Polarizations are the helicity vectors mu lambdatilde/<mu lambda> and lambda mutilde/[lambdatilde mutilde], shifted by a multiple of p to make them purely spatial (hence transverse to k). 8.2 repeats the check on real 2 -> 2 kinematics with signed norms and circular polarizations. Numerical, 60-digit arithmetic.*)


beginSection["8", "Infrared limit and flat-space limit at the total-energy pole"];
SeedRandom[20261114];

(* residues of (5.20) at k_1234 = 0 for the two colour orderings; ks = momenta, En = norms (with Total[En] = 0), es = transverse polarizations *)
flatResidues[ks_, En_, es_] := Module[{v, np, nl, chan, Cc},
   v[a_, b_] := (es[[a]] . es[[b]]) (ks[[a]] - ks[[b]]) + 2 (es[[a]] . ks[[b]]) es[[b]] - 2 (es[[b]] . ks[[a]]) es[[a]];          (* eq. (5.17) *)
   np[{a_, b_, c_, d_}] := v[a, b] . PiT[ks[[a]] + ks[[b]]] . v[c, d];                                                       (* eq. (5.16) *)
   nl[{a_, b_, c_, d_}] := With[{q = ks[[a]] + ks[[b]]}, -(es[[a]] . es[[b]]) (es[[c]] . es[[d]]) (En[[a]]^2 - En[[b]]^2) (En[[c]]^2 - En[[d]]^2)/(q . q)];
   chan[p : {a_, b_, c_, d_}] := With[{q = ks[[a]] + ks[[b]], kab = En[[a]] + En[[b]]}, np[p]/(q . q - kab^2) - nl[p]/kab^2];
   Cc[{a_, b_, c_, d_}] := 2 (es[[a]] . es[[c]]) (es[[b]] . es[[d]]) - (es[[a]] . es[[b]]) (es[[c]] . es[[d]]) - (es[[a]] . es[[d]]) (es[[b]] . es[[c]]);   (* eq. (5.18) *)
   {chan[{1, 2, 3, 4}] - chan[{1, 4, 2, 3}] + Cc[{1, 2, 3, 4}], chan[{1, 4, 2, 3}] - chan[{1, 3, 4, 2}] + Cc[{1, 3, 2, 4}]}];


(* ::Subsection:: *)
(*8.1 Random complex kinematics and helicity polarizations*)


Module[{prec = 60, sig = PauliMatrix /@ Range[3], rc, consts = {}},
  rc[] := RandomComplex[{-1 - I, 1 + I}, 2, WorkingPrecision -> prec];
  Do[Module[{lam, lamt, ang, P, En, ks, mu, mut, pol, es, R, worstVan = 0, worstRatio = 0, nvan = 0, nmhv = 0, ptRatio, q, lhs, rhs},
     lam = Table[rc[], {4}]; lamt = Table[rc[], {2}];
     ang[i_, j_] := Det[{lam[[i]], lam[[j]]}];
     lamt = Join[lamt, {-(ang[1, 4] lamt[[1]] + ang[2, 4] lamt[[2]])/ang[3, 4], -(ang[1, 3] lamt[[1]] + ang[2, 3] lamt[[2]])/ang[4, 3]}];   (* momentum conservation *)
     P = Table[Outer[Times, lam[[r]], lamt[[r]]], {r, 4}];
     En = Table[Tr[P[[r]]]/2, {r, 4}]; ks = Table[Table[Tr[P[[r]] . sig[[i]]]/2, {i, 3}], {r, 4}];
     checkZero["kinematics " <> ToString[trial] <> ": Sum k_r = 0, k_1234 = Sum E_r = 0 and k_r.k_r = E_r^2 (null momenta)",
       Max[Abs[Total[ks]]] + Abs[Total[En]] + Max[Table[Abs[ks[[r]] . ks[[r]] - En[[r]]^2], {r, 4}]], "random complex spinors", 10^-45];
     mu = rc[]; mut = rc[];
     (* helicity vectors: h = +1: mu lambdatilde/<mu lambda>;  h = -1: lambda mutilde/[lambdatilde mutilde];  then shifted by p to remove the time component *)
     pol[h_, r_] := Module[{b = If[h == 1, Outer[Times, mu, lamt[[r]]]/Det[{mu, lam[[r]]}], Outer[Times, lam[[r]], mut]/Det[{lamt[[r]], mut}]]},
        Sqrt[2] (Table[Tr[b . sig[[i]]]/2, {i, 3}] - (Tr[b]/(2 En[[r]])) ks[[r]])];
     checkZero["kinematics " <> ToString[trial] <> ": the polarization vectors are purely spatial and transverse, eps_r.k_r = 0", Max[Table[Abs[pol[h, r] . ks[[r]]], {h, {1, -1}}, {r, 4}]], "", 10^-45];
     q = ks[[1]] + ks[[2]];
     lhs = PiT[q]/(q . q - (En[[1]] + En[[2]])^2) - PiL[q]/(En[[1]] + En[[2]])^2;          (* PiT/(k_{12s} k_{34s}) + PiL/(k_12 k_34) at k_34 = -k_12 *)
     rhs = (IdentityMatrix[3] - Outer[Times, q, q]/(En[[1]] + En[[2]])^2)/(q . q - (En[[1]] + En[[2]])^2);
     checkZero["text below " <> eq["D4 IR"] <> ": PiT/(k_{12s} k_{34s}) + PiL/(k_12 k_34) = (1 - q q/k_12^2)/(q^2 - k_12^2) at k_1234 = 0 (flat-space axial-gauge propagator)", Max[Abs[Flatten[lhs - rhs]]], "trial " <> ToString[trial], 10^-45];
     Do[
       es = Table[pol[hel[[r]], r], {r, 4}]; R = flatResidues[ks, En, es];
       If[Abs[Total[hel]] >= 2,
         nvan++; worstVan = Max[worstVan, Max[Abs[R]]],
         nmhv++; ptRatio = -ang[1, 3] ang[2, 4]/(ang[1, 2] ang[3, 4]);
         worstRatio = Max[worstRatio, Abs[R[[1]]/R[[2]] - ptRatio]/Abs[ptRatio]];
         With[{neg = Flatten[Position[hel, -1]]}, AppendTo[consts, R[[1]] ang[1, 2] ang[2, 3] ang[3, 4] ang[4, 1]/ang[neg[[1]], neg[[2]]]^4]]],
       {hel, Tuples[{1, -1}, 4]}];
     checkZero["residue of " <> eq["D4 IR"] <> " at k_1234 = 0 vanishes for the all-plus, all-minus, single-minus and single-plus configurations", worstVan,
       "trial " <> ToString[trial] <> ": " <> ToString[nvan] <> " helicity configurations, both colour orderings; largest |R|", 10^-45];
     checkZero["MHV: R(1,2,3,4)/R(1,3,2,4) = -<13><24>/(<12><34>), the Parke-Taylor ratio of the two colour orderings", worstRatio,
       "trial " <> ToString[trial] <> ": " <> ToString[nmhv] <> " MHV configurations; largest relative deviation", 10^-45]],
   {trial, 3}];
  checkZero["MHV: R(1,2,3,4) = c <ij>^4/(<12><23><34><41>) with one constant c for all MHV configurations and kinematic points (i, j = negative-helicity legs)",
    Max[Abs[consts - Mean[consts]]]/Abs[Mean[consts]], "the full Parke-Taylor amplitude, not only the ratio; c = " <> shownum[Mean[consts]], 10^-45]];


(* ::Subsection:: *)
(*8.2 Real 2 -> 2 kinematics with signed norms and circular polarizations*)


Module[{prec = 60, rnd, kin, circ, sij, consts = {}},
  rnd[] := RandomReal[{-1, 1}, 3, WorkingPrecision -> prec];
  (* all-outgoing convention: p_r = (k_r, E_r), E_r = -|k_r| for the incoming legs 1, 2 and +|k_r| for the outgoing legs 3, 4 *)
  kin[] := Module[{k1 = rnd[], k2 = rnd[], n = Normalize[rnd[]], K, Et, x, k3, k4},
     K = -k1 - k2; Et = nrm[k1] + nrm[k2]; x = (Et^2 - K . K)/(2 (Et - K . n)); k3 = x n; k4 = K - k3;
     {{k1, k2, k3, k4}, {-nrm[k1], -nrm[k2], nrm[k3], nrm[k4]}}];
  circ[n_, h_] := Module[{a, b}, a = Normalize[Cross[n, {3/10, -7/10, 11/10}]]; b = Cross[n, a]; (a + h I b)/Sqrt[2]];
  sij[ks_, En_, i_, j_] := (ks[[i]] + ks[[j]]) . (ks[[i]] + ks[[j]]) - (En[[i]] + En[[j]])^2;
  Do[Module[{ks, En, ns, es, R, nvan = 0, nmhv = 0, worstVan = 0, worstRatio = 0, s12, s13, s14},
     {ks, En} = kin[]; ns = Table[ks[[r]]/En[[r]], {r, 4}];
     s12 = sij[ks, En, 1, 2]; s13 = sij[ks, En, 1, 3]; s14 = sij[ks, En, 1, 4];
     checkZero["real kinematics " <> ToString[trial] <> ": Sum k_r = 0, k_1234 = 0, s + t + u = 0", Max[Abs[Total[ks]]] + Abs[Total[En]] + Abs[s12 + s13 + s14], "", 10^-45];
     Do[
       es = Table[circ[ns[[r]], hel[[r]]], {r, 4}]; R = flatResidues[ks, En, es];
       If[Abs[Total[hel]] >= 2,
         nvan++; worstVan = Max[worstVan, Max[Abs[R]]],
         nmhv++; worstRatio = Max[worstRatio, Abs[R[[1]]/R[[2]] - s13/s12]/Abs[s13/s12]];
         With[{neg = Flatten[Position[hel, -1]]}, AppendTo[consts, Abs[R[[1]]] Abs[s12 s14]/sij[ks, En, neg[[1]], neg[[2]]]^2]]],
       {hel, Tuples[{1, -1}, 4]}];
     checkZero["real kinematics: the residue vanishes for the " <> ToString[nvan] <> " non-MHV helicity configurations", worstVan, "trial " <> ToString[trial], 10^-45];
     checkZero["real kinematics: MHV ratio R(1,2,3,4)/R(1,3,2,4) = s_13/s_12 (= -<13><24>/(<12><34>))", worstRatio, "trial " <> ToString[trial] <> ": " <> ToString[nmhv] <> " MHV configurations", 10^-45]],
   {trial, 3}];
  checkZero["real kinematics: |R(1,2,3,4)| |s_12 s_14|/s_ij^2 is one constant (Parke-Taylor modulus)", (Max[consts] - Min[consts])/Max[consts], "constant = " <> shownum[Mean[consts]], 10^-45]];


(* ::Section::Closed:: *)
(*9. Gauge dependence: Coulomb term, zero mode and the infrared shift in Zwanziger's gauge*)


(* ::Text:: *)
(*Paper: Section "Gauge dependence and the Gauss law", eqs. (5.21)-(5.25) (footnote: "verified against a brute-force evaluation of the exchange diagrams with SU(2) colours, both cubic vertices and the Zwanziger-gauge propagator").*)
(*9.1: scalar content (the Wronskian W_12, the Coulomb/zero-mode decomposition in radial and in Zwanziger's gauge and its limits). 9.2: the full quartic slab action in Zwanziger's gauge, built mechanically from (1/4)F^2 with A_z = alpha^-1 d_i A_i, against (5.15) with n^par F^(0) replaced by N^par_{s,alpha} of (5.23). 9.3: the infrared values: the half-line computation gives exact rational numbers which are compared with (5.20) and with (5.24)-(5.25); the approach to the infrared is a power law in radial gauge and exponential in Zwanziger's gauge.*)


beginSection["9", "Gauge dependence: Coulomb term, zero mode and the infrared shift in Zwanziger's gauge"];
SeedRandom[20261113];


(* ::Subsection:: *)
(*9.1 Scalar content of (5.21)-(5.25)*)


Module[{k1, k2, z, e, W},
  W = D[Sinh[k1 z]/Sinh[k1 e], z] Sinh[k2 z]/Sinh[k2 e] - Sinh[k1 z]/Sinh[k1 e] D[Sinh[k2 z]/Sinh[k2 e], z];
  checkZero[eq["Wronskian"] <> " closed form of W_12 = S_k1' S_k2 - S_k1 S_k2' (footnote)", Simplify[TrigToExp[W - Wf[k1, k2, z, e]]], "symbolic"];
  checkZero["text below " <> eq["Wronskian"] <> ": d_z W_12 = (k_1^2 - k_2^2) S_k1 S_k2", Simplify[TrigToExp[D[W, z] - (k1^2 - k2^2) Sinh[k1 z] Sinh[k2 z]/(Sinh[k1 e] Sinh[k2 e])]], "symbolic"]];
Do[Module[{ks = Table[rq[], {4}], e = rq[], gam = rq[], k1, k2, k3, k4, iWW, iW12, iW34, src12, src34, wh12, wh34, rhsAl},
   {k1, k2, k3, k4} = ks;
   iWW = tInt[Wf[k1, k2, z, e] Wf[k3, k4, z, e], {z, 0, e}];
   iW12 = tInt[Wf[k1, k2, z, e], {z, 0, e}]; iW34 = tInt[Wf[k3, k4, z, e], {z, 0, e}];
   checkEq[eq["Coulomb zero mode radial"] <> " scalar content: (k_1^2-k_2^2)(k_3^2-k_4^2) F^(0) = Int W_12 W_34 - (1/eps) Int W_12 Int W_34",
     (k1^2 - k2^2) (k3^2 - k4^2) Fdef[ks, 0, e], iWW - (1/e) iW12 iW34, "F^(0) from its defining integral; k = " <> ToString[ks, InputForm] <> ", eps = " <> ToString[e, InputForm]];
   checkEq[eq["Coulomb zero mode radial"] <> " same with F^(0) from the closed forms " <> eq["F closed"] <> ", " <> eq["J0"], (k1^2 - k2^2) (k3^2 - k4^2) F0cl[ks, e], iWW - (1/e) iW12 iW34, ""];
   (* Zwanziger gauge: longitudinal source (d_z - gamma) W, internal line G^UV_gamma *)
   src12 = Function[x, Evaluate[D[Wf[k1, k2, x, e], x] - gam Wf[k1, k2, x, e]]];
   src34 = Function[x, Evaluate[D[Wf[k3, k4, x, e], x] - gam Wf[k3, k4, x, e]]];
   wh12 = tInt[Exp[gam (z - e/2)] Wf[k1, k2, z, e], {z, 0, e}]; wh34 = tInt[Exp[gam (z - e/2)] Wf[k3, k4, z, e], {z, 0, e}];
   rhsAl = iWW - (gam/Sinh[gam e]) wh12 wh34;
   checkEq[eq["Coulomb zero mode alpha"] <> " scalar content: Int Int [(d_z-gamma)W_12] G^UV_gamma [(d_w-gamma)W_34] = Int W_12 W_34 - (gamma/sinh(gamma eps)) What_12 What_34",
     dbl[src12, src34, gam, e], rhsAl, "gamma = " <> ToString[gam, InputForm]];
   checkViolated[eq["Coulomb zero mode alpha"] <> " with the source (d_z + gamma) W instead of (d_z - gamma) W",
     dbl[Function[x, Evaluate[D[Wf[k1, k2, x, e], x] + gam Wf[k1, k2, x, e]]], Function[x, Evaluate[D[Wf[k3, k4, x, e], x] + gam Wf[k3, k4, x, e]]], gam, e], rhsAl, "the sign of gamma in the source matters"]], {2}];
Module[{ks = Table[rq[], {4}], gam = rq[], k1, k2, k3, k4, wh, zm, zmLim, iWW, iW12},
  {k1, k2, k3, k4} = ks;
  wh[ka_, kb_, g_, e_] := tInt[Exp[g (z - e/2)] Wf[ka, kb, z, e], {z, 0, e}];
  zm[g_, e_] := (g/Sinh[g e]) wh[k1, k2, g, e] wh[k3, k4, g, e];
  zmLim = 2 gam (k1 - k2) (k3 - k4)/((k1 + k2 + gam) (k3 + k4 + gam));
  iWW[e_] := tInt[Wf[k1, k2, z, e] Wf[k3, k4, z, e], {z, 0, e}]; iW12[e_] := tInt[Wf[k1, k2, z, e], {z, 0, e}];
  checkZero[eq["Z alpha"] <> " infrared limit of the zero mode: (gamma/sinh(gamma eps)) What_12 What_34 -> 2 gamma (k_1-k_2)(k_3-k_4)/((k_12+gamma)(k_34+gamma))", zm[gam, 120] - zmLim,
    "eps = 120; remainder at eps = 240: " <> fmt[Abs[N[zm[gam, 240] - zmLim, 3]]] <> " (exponential approach, no power-law tail)"];
  checkZero["text below " <> eq["Coulomb zero mode radial"] <> ": Coulomb term Int W_12 W_34 -> (k_1-k_2)(k_3-k_4)/k_1234 exponentially fast", iWW[120] - (k1 - k2) (k3 - k4)/Total[ks], "eps = 120"];
  checkZero["text below " <> eq["Coulomb zero mode radial"] <> ": Int W_12 -> (k_1-k_2)/k_12 exponentially fast", iW12[120] - (k1 - k2)/(k1 + k2), "eps = 120"];
  Module[{e = rq[], g0 = 10^-45},
    checkZero["alpha -> Infinity (gamma -> 0): the Zwanziger zero mode reduces to the radial one, (1/eps) Int W_12 Int W_34", zm[g0, e] - (1/e) iW12[e] tInt[Wf[k3, k4, z, e], {z, 0, e}], "gamma = 10^-45; difference O(gamma)"]];
  Module[{e = rq[], gbig = 10^8},
    checkZero["alpha -> 0 (gamma -> Infinity): the zero mode is 2 W_12(eps) W_34(eps)/gamma (1 + O(1/gamma)), i.e. O(alpha)", zm[gbig, e]/(2 Wf[k1, k2, e, e] Wf[k3, k4, e, e]/gbig) - 1,
      "gamma = 10^8; shown: ratio - 1", 10^-6]]];


(* ::Subsection:: *)
(*9.2 Finite cutoff: brute-force slab action in Zwanziger's gauge against (5.15) with (5.23)*)


Module[{e = 3/4, conR, exR},
  {conR, exR} = quarticOnShell[{"Rad"}, {"slab", e}];
  checkEq[eq["Coulomb zero mode radial"] <> " radial gauge: n^par F^(0) = -(e1.e2)(e3.e4)/q^2 [Int W_12 W_34 - (1/eps) Int W_12 Int W_34] in all three channels",
    d4paper[NparF0[e], e], d4paper[NparRad[e], e], "colour-dressed, eps = 3/4"];
  Do[Module[{conZ, exZ, tag = "alpha = " <> ToString[al, InputForm] <> ", eps = 3/4"},
     {conZ, exZ} = quarticOnShell[{"Zw", al}, {"slab", e}];
     checkEq[eq["Coulomb zero mode alpha"] <> " quartic slab action from (1/4)F^2 with A_z = alpha^-1 d_i A_i = " <> eq["colour ordered flows"] <> " with n^par F^(0) -> N^par_{s,alpha}",
       conZ + exZ, d4paper[NparAl[al, e], e], tag <> "; SU(2), transverse data"];
     checkEq["text below " <> eq["Coulomb zero mode alpha"] <> ": the contact term is unchanged", conZ, conR, tag];
     checkViolated["D4(Zwanziger) = D4(radial) on transverse data", conZ + exZ, conR + exR, tag <> ": the quadruple-trace couplings are gauge dependent"];
     checkViolated[eq["Coulomb zero mode alpha"] <> " with e^{-gamma(z-eps/2)} instead of e^{+gamma(z-eps/2)} in What", conZ + exZ,
       d4paper[Function[p, With[{gam = gamCh[p, al]}, -eeCh[p]/qqCh[p] (WW[p, e] - gam/Sinh[gam e] What[p[[1]], p[[2]], -gam, e] What[p[[3]], p[[4]], -gam, e])]], e], tag]],
   {al, {2, 1/3}}]];


(* ::Subsection:: *)
(*9.3 Infrared values: (5.20) and the shift (5.24)-(5.25); power-law versus exponential approach*)


Module[{conR, exR, d4R},
  {conR, exR} = quarticOnShell[{"Rad"}, {"half"}]; d4R = conR + exR;
  checkEq[eq["D4 IR"] <> " radial gauge: quartic on-shell action of the half-space from (1/4)F^2 = g^2[n^perp/(k_1234 k_{12s} k_{34s}) + n^par/(k_1234 k_12 k_34) - (s->t) + C_1234/k_1234] (colour-dressed)",
    d4R, d4IR, "exact rational arithmetic; value = " <> shownum[d4R]];
  Do[Module[{conZ, exZ},
     {conZ, exZ} = quarticOnShell[{"Zw", al}, {"half"}];
     checkEq[eq["D4 alpha IR"] <> ", " <> eq["Z alpha"] <> " Zwanziger gauge: D4^(alpha)(Infinity) - D4(Infinity) = g^2[c_s (Z_s - Z_t) + c_1324 (Z_t - Z_u)] from (1/4)F^2",
       conZ + exZ - d4R, shiftIR[al], "alpha = " <> ToString[al, InputForm] <> "; exact; shift = " <> shownum[shiftIR[al]]];
     checkEq["the contact term does not contribute to the shift", conZ, conR, "alpha = " <> ToString[al, InputForm]]],
   {al, {2, 1/3, 7}}];
  (* approach to the infrared, from the closed forms at large cutoff *)
  Module[{tail, e1 = 60, e2 = 120, al = 2},
    tail = -Module[{c = Table[(npar @@ legs4[[p]])/((kn4[[p[[1]]]] + kn4[[p[[2]]]])^2 (kn4[[p[[3]]]] + kn4[[p[[4]]]])^2), {p, pairings}]}, cS4 (c[[1]] - c[[2]]) + c13244 (c[[2]] - c[[3]])];
    checkEq[eq["F0 power law"] <> " radial gauge: D4(eps) - D4(Infinity) = -(1/eps) g^2 Sum n^par/(k_ab^2 k_cd^2) + (exponentially small): power-law relaxation",
      e2 (d4paper[NparF0[e2], e2] - d4IR), tail, "eps = 120; at eps = 60 the same relation holds to " <> fmt[relres[e1 (d4paper[NparF0[e1], e1] - d4IR), tail]], 10^-30];
    checkZero["text below " <> eq["Coulomb zero mode alpha"] <> ": Zwanziger gauge has no power-law tail: D4^(alpha)(eps) -> D4(Infinity) + g^2(Z_s - Z_t) exponentially",
      Abs[d4paper[NparAl[al, e2], e2] - (d4IR + shiftIR[al])], "alpha = 2, eps = 120; at eps = 60: " <> fmt[Abs[N[d4paper[NparAl[al, e1], e1] - (d4IR + shiftIR[al]), 3]]], 10^-30];
    checkZero["Sec. V E 4: Z_s = O(alpha) as alpha -> 0 (Coulomb-gauge limit): shift/alpha tends to a constant", shiftIR[10^-12]/10^-12/(shiftIR[10^-14]/10^-14) - 1, "alpha = 10^-12 against alpha = 10^-14", 10^-8]]];


(* ::Section::Closed:: *)
(*10. The shift from the stationary Fokker-Planck equation*)


(* ::Text:: *)
(*Paper: Section "The shift from the stationary Fokker-Planck equation", eqs. (5.26)-(5.27): the infrared shift g^2(Z_s - Z_t) of Section 9 is derived on the stochastic side alone. The equilibrium distribution of Zwanziger's process is written as exp(-S_E - Delta); at tree level*)
(*      (1/2 dS_E/dA + D v).dDelta/dA + (1/2)|dDelta/dA|^2 = 0,   v = alpha^-1 d_i A_i.        (5.26)*)
(*In terms of plane-wave amplitudes a_p (colour x vector), with stripped kernels, a vector field b and two functionals F, G pair as  b.dF/dA = Sum_p b_p.dF/da_p  and  dF/dA.dG/dA = Sum_p dF/da_{-p}.dG/da_p. The linear part of (1/2 dS_E/dA + D v) together with dDelta_2/dA acts as the Euler operator Sum_p (Omega^(alpha)(p) a_p).d/da_p, i.e. it multiplies a monomial by the sum of the relaxation rates of its legs (k for a transverse leg, gamma = p^2/alpha for a longitudinal one). The equation is solved here order by order on the modes that matter for transverse data: the four external modes lam_r (momenta k_r, transverse polarizations) and, for each pair (ab), an internal mode m of momentum -(k_a+k_b) with arbitrary colour and polarization:*)
(*      cubic order:    (k_a + k_b) D3[ab] + D3[ab].Omega^(alpha)(q) + (S3[ab]/2 + DV2[ab]).(2 gamma PiL(q)) = 0,*)
(*      quartic order:  k_1234 d4 + Sum over the six ordered splittings (ab|cd) of [ (S3[cd]/2 + DV2[cd]):D3[ab] + (1/2) D3[cd]:D3[ab] ] = 0,*)
(*where S3[ab] is the third derivative of S_E with respect to lam_a, lam_b and the internal mode (obtained mechanically from the Lagrangian), DV2[ab] is the quadratic part of D_i v on legs a, b, D3[ab] is the corresponding derivative of Delta_3 and d4 = eps_1...eps_4.d^4 Delta. Only the cubic kernel of S_E enters. SU(2) colours, g = 1, exact arithmetic.*)


beginSection["10", "The shift from the stationary Fokker-Planck equation"];

Module[{g = 1, pairs6 = {{1, 2, 3, 4}, {3, 4, 1, 2}, {1, 4, 2, 3}, {2, 3, 1, 4}, {1, 3, 4, 2}, {4, 2, 1, 3}}, S3, S3closed, DV2, qv, colCh},
  qv[a_, b_] := kin4[[a]] + kin4[[b]];
  (* third derivative of S_E = 2 S_IR with respect to lam_a, lam_b and the internal mode of momentum -(k_a+k_b), colour c, polarization i *)
  S3[a_, b_] := S3[a, b] = With[{q = qv[a, b]}, Table[
      2 tInt[mlcoef[lagModes[{{l1, kin4[[a]], col4[[a]], es4[[a]] Exp[-kn4[[a]] z]}, {l2, kin4[[b]], col4[[b]], es4[[b]] Exp[-kn4[[b]] z]},
           {l3, -q, UnitVector[3, c], PiT[q] . UnitVector[3, i] Exp[-nrm[q] z] + PiL[q] . UnitVector[3, i]}}, {"Rad"}, g], {l1, l2, l3}, {l1, l2, l3}], {z, 0, Infinity}], {c, 3}, {i, 3}]];
  (* the same from the closed form (3.10): 2 [ V3(a,b; PiT e_i)/(k_a+k_b+|q|) + V3(a,b; PiL e_i)/(k_a+k_b) ] *)
  S3closed[a_, b_] := With[{q = qv[a, b]}, Table[2 (V3[fSU2][legs4[[a]], legs4[[b]], {-q, PiT[q] . UnitVector[3, i], UnitVector[3, c]}]/(kn4[[a]] + kn4[[b]] + nrm[q]) +
        V3[fSU2][legs4[[a]], legs4[[b]], {-q, PiL[q] . UnitVector[3, i], UnitVector[3, c]}]/(kn4[[a]] + kn4[[b]])) /. gYM -> 1, {c, 3}, {i, 3}]];
  checkEq[eq["SE kernels"] <> " open-leg cubic kernel of S_E from the Lagrangian = 2 V o K[1/k_123], all six pairs of external legs", Table[S3[p[[1]], p[[2]]], {p, pairs6}], Table[S3closed[p[[1]], p[[2]]], {p, pairs6}], "transverse external legs, internal leg arbitrary"];

  Do[Module[{gam, Omal, D3, j, d4, d4paper527, tag = "alpha = " <> ToString[al, InputForm], lhs2},
     gam[a_, b_] := qv[a, b] . qv[a, b]/al;
     Omal[a_, b_] := nrm[qv[a, b]] PiT[qv[a, b]] + gam[a, b] PiL[qv[a, b]];
     (* quadratic part of D_i v = d_i v + g f A_i v on legs a, b (momentum k_a+k_b): vanishes because v = alpha^-1 d.A is zero on transverse legs *)
     DV2[a_, b_] := Table[g Sum[fSU2[[c, d, e]] (col4[[a, d]] es4[[a, i]] (I kin4[[b]] . es4[[b]]/al) col4[[b, e]] + col4[[b, d]] es4[[b, i]] (I kin4[[a]] . es4[[a]]/al) col4[[a, e]]), {d, 3}, {e, 3}], {c, 3}, {i, 3}];
     checkZero["footnote to " <> eq["FP Delta4"] <> ": the Zwanziger term (D v)_2 vanishes on transverse legs", Max[Abs[Flatten[Table[DV2[p[[1]], p[[2]]], {p, pairs6}]]]], tag];
     (* quadratic order: Delta_2 = alpha^-1 Int (d.A)^2 has second derivative 2 gamma PiL and solves (5.26): (Omega - gamma PiL).(2 gamma PiL) + (1/2)(2 gamma PiL)^2 = 0 *)
     lhs2 = With[{q = qv[1, 2], ga = gam[1, 2]}, (nrm[q] PiT[q] - ga PiL[q]) . (2 ga PiL[q]) + (1/2) (2 ga PiL[q]) . (2 ga PiL[q])];
     checkZero[eq["stationary FP"] <> " quadratic order: Delta_2 = alpha^-1 Int (d_i A_i)^2", Max[Abs[Flatten[lhs2]]], tag];
     (* cubic order *)
     D3[a_, b_] := D3[a, b] = -(S3[a, b]/2 + DV2[a, b]) . (2 gam[a, b] PiL[qv[a, b]]) . Inverse[(kn4[[a]] + kn4[[b]]) IdentityMatrix[3] + Omal[a, b]];
     j[a_, b_] := (S3[a, b]/2) . PiL[qv[a, b]];                               (* longitudinal projection of (1/2) dS_E^(3)/dA on legs a, b *)
     checkEq["footnote to " <> eq["FP Delta4"] <> ": Delta_3 on two transverse legs and one longitudinal leg is -2 gamma j_ab.A^par/(k_ab + gamma)",
       Table[D3[p[[1]], p[[2]]], {p, pairs6}], Table[-2 gam[p[[1]], p[[2]]] j[p[[1]], p[[2]]]/(kn4[[p[[1]]]] + kn4[[p[[2]]]] + gam[p[[1]], p[[2]]]), {p, pairs6}], tag <> "; solution of the cubic-order equation, six pairs"];
     (* quartic order *)
     d4 = -(1/Total[kn4]) Sum[Total[Flatten[(S3[p[[3]], p[[4]]]/2 + DV2[p[[3]], p[[4]]]) D3[p[[1]], p[[2]]] + (1/2) D3[p[[3]], p[[4]]] D3[p[[1]], p[[2]]]]], {p, pairs6}];
     d4paper527 = Sum[With[{ga = gam[p[[1]], p[[2]]]}, 2 ga Total[Flatten[j[p[[1]], p[[2]]] j[p[[3]], p[[4]]]]]/((kn4[[p[[1]]]] + kn4[[p[[2]]]] + ga) (kn4[[p[[3]]]] + kn4[[p[[4]]]] + ga))], {p, pairings}];
     checkEq[eq["FP Delta4"] <> " quartic solution of the stationary Fokker-Planck equation: eps_1...eps_4.d^4 Delta = Sum_{(ab)(cd)} 2 gamma_ab j_ab.j_cd/((k_ab+gamma_ab)(k_cd+gamma_ab))", d4, d4paper527,
       tag <> "; the factor k_1234 cancels"];
     checkEq[eq["FP Delta4"] <> " = g^2 [c_s (Z_s - Z_t) + c_1324 (Z_t - Z_u)] of " <> eq["D4 alpha IR"] <> ", " <> eq["Z alpha"] <> ": the Fokker-Planck shift equals the bulk infrared shift", d4, shiftIR[al],
       tag <> "; value = " <> shownum[d4]];
     colCh = {Cross[col4[[1]], col4[[2]]] . Cross[col4[[3]], col4[[4]]], Cross[col4[[1]], col4[[4]]] . Cross[col4[[2]], col4[[3]]], Cross[col4[[1]], col4[[3]]] . Cross[col4[[4]], col4[[2]]]};
     If[al === 2,
       checkEq["j_ab.j_cd = g^2 f^{abe} f^{ecd} (e_a.e_b)(e_c.e_d)(k_a-k_b)(k_c-k_d)/q^2 in the three channels",
         Table[Total[Flatten[j[p[[1]], p[[2]]] j[p[[3]], p[[4]]]]], {p, pairings}],
         Table[colCh[[n]] eeCh[pairings[[n]]] (kn4[[pairings[[n, 1]]]] - kn4[[pairings[[n, 2]]]]) (kn4[[pairings[[n, 3]]]] - kn4[[pairings[[n, 4]]]])/qqCh[pairings[[n]]], {n, 3}], "so that each channel of " <> eq["FP Delta4"] <> " is g^2 c_channel Z_channel"]]],
   {al, {2, 1/3, 7}}]];


(* ::Section:: *)
(*Summary*)


Print["\n=== SUMMARY: ", $npass, " checks passed, ", $nfail, " failed   [total time ", Round[AbsoluteTime[] - $t0], " s]  ", $Version, " ==="];
If[! TrueQ[$Notebooks], Exit[If[$nfail == 0, 0, 1]]];

